Coulomb and Higgs Branches from Canonical Singularities, Part 1: Hypersurfaces with Smooth Calabi-Yau Resolutions

Compactification of M-theory and of IIB string theory on threefold canonical singularities gives rise to superconformal field theories (SCFTs) in 5d and 4d, respectively. The resolutions and deformations of the singularities encode salient features of the SCFTs and of their moduli spaces. In this paper, we build on Part 0 of this series (arXiv:2007.15600) and further explore the physics of SCFTs arising from isolated hypersurface singularities. We study in detail these canonical isolated hypersurface singularities that admit a smooth Calabi-Yau (crepant) resolution. Their 5d and 4d physics is discussed and their 3d reduction and mirrors (the magnetic quivers) are determined in many cases. As an explorative tool, we provide a Mathematica code which computes key quantities for any canonical isolated hypersurface singularity, including the 5d rank, the 4d Coulomb branch spectrum and central charges, higher-form symmetries in 4d and 5d, and crepant resolutions.

==> anc/Basic-Data-IHS-Arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    435589,      10880]
NotebookOptionsPosition[    420716,      10636]
NotebookOutlinePosition[    421159,      10653]
CellTagsIndexPosition[    421116,      10650]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Basic Data for Canonical Isolated Hypersurfaces (IHS)", "Title",
 CellChangeTimes->{{3.803091929836073*^9, 3.803091936751769*^9}, {
  3.841248859531863*^9, 3.841248867409832*^9}, {3.844355428706996*^9, 
  3.8443554327905397`*^9}, {3.8453534778453493`*^9, 
  3.845353484552272*^9}},ExpressionUUID->"b26e6ea0-ad05-4daa-b84e-\
41480c8b48ea"],

Cell["\<\
Ancillary Mathematica file for the arXiv submission [arXiv:2111.13564]\
\[NonBreakingSpace]

\[OpenCurlyDoubleQuote]Coulomb and Higgs Branches from Canonical \
Singularities, 
Part 1: Hypersurfaces with Smooth Calabi-Yau Resolutions\
\[CloseCurlyDoubleQuote] 

by Cyril Closset, Sakura Schafer-Nameki, Yi-Nan Wang\
\>", "Subtitle",
 CellChangeTimes->{{3.803091943881551*^9, 3.8030920075358677`*^9}, {
  3.803146330759427*^9, 3.8031463309696074`*^9}, {3.841248856354711*^9, 
  3.8412488814730997`*^9}, {3.841249074995152*^9, 3.8412491344452267`*^9}, {
  3.844330309269093*^9, 3.844330310322936*^9}, {3.8443552414228163`*^9, 
  3.844355241985984*^9}, {3.844355380631337*^9, 3.844355415747067*^9}, {
  3.845353216755959*^9, 3.845353217193233*^9}, {3.845353508060107*^9, 
  3.8453535097470827`*^9}, {3.8460528760270977`*^9, 3.8460528788851233`*^9}, {
  3.847192606761071*^9, 
  3.847192608789845*^9}},ExpressionUUID->"15884f27-90d3-412e-a392-\
535ecf611e94"],

Cell["Birmingham-Oxford-Beijing, November 2021", "Subsubtitle",
 CellChangeTimes->{{3.803091973140011*^9, 3.803091987516823*^9}, {
   3.803092033254876*^9, 3.803092041319306*^9}, 3.803145985791079*^9, {
   3.841248884656008*^9, 3.841248887656855*^9}, {3.841249139795312*^9, 
   3.841249140701084*^9}, {3.844355008715016*^9, 3.844355020463806*^9}, {
   3.845353515962595*^9, 3.84535351700148*^9}, {3.846052836653596*^9, 
   3.846052871026169*^9}, 
   3.846908125757913*^9},ExpressionUUID->"a8ce39f0-8138-4cb8-af01-\
915022aaeed6"],

Cell["\<\
This code contains two main routines:

(1) BasicIHSdata[\[OpenCurlyDoubleQuote]F (x1, x2, x3, x4)\
\[CloseCurlyDoubleQuote], {x1, x2, x3, x4}]
where F is the polynomial in C^4 defining a canonical isolated hypersurface \
singularity (IHS). 

alternatively, one has:
 BasicIHSdata[{I,j}, {a,b,c,d}]
where {I,j} are the type and subtype, and {a,b,c,d} the four integers that \
define the singularity in the KS-YY classification, as explained in the \
paper. \[LineSeparator]\[LineSeparator](2) SmoothOperator[\
\[OpenCurlyDoubleQuote]F (x1, x2, x3, x4)\[CloseCurlyDoubleQuote], {x1, x2, \
x3, x4}]
generates a resolution sequence, the resolved hypersurface and the \
independent open patches. 

We refer to section 4.2 of the paper for further explanation. \
\>", "Text",
 CellChangeTimes->{{3.844355045764825*^9, 3.8443552533818207`*^9}, {
  3.844355337616371*^9, 3.844355364987547*^9}, {3.8453532242696857`*^9, 
  3.845353234007237*^9}, {3.845353286066534*^9, 3.845353382700601*^9}, {
  3.846052904132431*^9, 
  3.846052960056094*^9}},ExpressionUUID->"16c4ccf3-4cac-436f-8f44-\
85984829eb2f"],

Cell[CellGroupData[{

Cell["Basic Routines (evaluate this first)", "Section",
 CellChangeTimes->{{3.797354078953508*^9, 3.797354090674796*^9}, {
  3.797354839664363*^9, 3.797354857428214*^9}, {3.841248973530571*^9, 
  3.841248997464065*^9}, {3.844333217287903*^9, 3.844333219965321*^9}, {
  3.84435498992144*^9, 3.844354997588634*^9}, {3.84685896562466*^9, 
  3.846858965900612*^9}},ExpressionUUID->"2759cbfb-60f0-49e1-853d-\
7603b01ad29f"],

Cell[CellGroupData[{

Cell["generate basic geometric data from F(x)", "Subsection",
 CellChangeTimes->{{3.803142968090399*^9, 3.80314297500064*^9}, {
  3.803143011115831*^9, 
  3.8031430196378527`*^9}},ExpressionUUID->"80f46e54-bf3d-439e-91ca-\
a8534332439b"],

Cell[CellGroupData[{

Cell["scaling weights and Milnor number from F(x)", "Subsubsection",
 CellChangeTimes->{{3.803132485304734*^9, 
  3.803132505279564*^9}},ExpressionUUID->"ddec7e0f-89cd-4892-9b15-\
ebed77f89f0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ScalingWeightsq", "[", 
     RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "qsTrial", ",", "ones", ",", "sol", ",", "coefslist", ",", "qs", ",", 
        "notposqs", ",", "q"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"qsTrial", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["q", "i"], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ones", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"1", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"coefslist", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[Equal]", "1"}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"#", "-", "ones"}], ")"}], "&"}], "/@", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#", "=!=", "0"}], ",", "1", ",", "0"}], "]"}], 
                    "&"}], ",", "coefslist", ",", 
                   RowBox[{"{", 
                    RowBox[{"ArrayDepth", "[", "coefslist", "]"}], "}"}]}], 
                  "]"}], ",", "1"}], "]"}]}], ".", "qsTrial"}], ")"}]}], ",", 
           "qsTrial"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"sol", "==", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<f = \>\"", ",", "f", ",", " ", 
            "\"\< is not homogeneous\>\""}], "]"}], ";", 
          RowBox[{"qs", "=", 
           RowBox[{"{", "}"}]}]}], ",", " ", "\[IndentingNewLine]", "  ", 
         RowBox[{
          RowBox[{"qs", "=", 
           RowBox[{"qsTrial", "/.", "sol"}]}], ";", "\[IndentingNewLine]", 
          "  ", 
          RowBox[{"notposqs", "=", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", ">", "0"}], "&"}], "/@", "qs"}], ",", "False"}],
               "]"}], "]"}], ">", "0"}]}], ";", "\[IndentingNewLine]", "  ", 
          RowBox[{"If", "[", 
           RowBox[{"notposqs", ",", 
            RowBox[{"Print", "[", "\"\<non-positive q's\>\"", "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", "  ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Total", "[", "qs", "]"}], "<=", "1"}], "||", 
             "notposqs"}], " ", ",", 
            RowBox[{"Print", "[", "\"\<NOT Calabi-Yau!\>\"", "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", "  ", "qs"}]}], "\[IndentingNewLine]", 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MilnorNumber", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "qs", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qs", "=", 
       RowBox[{"ScalingWeightsq", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"qs", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", "\"\<wrong input\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "qs", "]"}]}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.803132803476302*^9, 3.803132890725253*^9}, {
   3.8031329231753063`*^9, 3.8031329360996027`*^9}, {3.80313301552022*^9, 
   3.80313305186519*^9}, 3.8443429333871202`*^9, 3.844343099131692*^9},
 CellLabel->
  "In[755]:=",ExpressionUUID->"41e59a1c-42f5-4977-a939-538e9791235a"]
}, Closed]],

Cell[CellGroupData[{

Cell["spectrum from the Poincar\[EAcute] series", "Subsubsection",
 CellChangeTimes->{{3.802527789068523*^9, 3.8025277982557087`*^9}, {
  3.8031332762152576`*^9, 
  3.803133280862458*^9}},ExpressionUUID->"8a5ab735-0167-42d7-8017-\
677acb6fe8cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "q", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PoincareMF", "[", 
    RowBox[{"f_", ",", "vars_", ",", 
     RowBox[{"t_", ":", "q"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"qs", ",", "\[Mu]"}], "}"}], ",", 
     RowBox[{
      RowBox[{"qs", "=", 
       RowBox[{"ScalingWeightsq", "[", 
        RowBox[{"f", " ", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "t"}], "  ", 
          RowBox[{"Times", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "^", 
                  RowBox[{"(", "#", ")"}]}], "-", "t"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "^", "#"}]}], ")"}]}], "&"}], "/@", "qs"}], 
            ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8025277155396833`*^9, 3.8025277469628897`*^9}, {
  3.802527784374036*^9, 3.802527912753199*^9}, {3.8025279463504877`*^9, 
  3.80252794976473*^9}, {3.8025280355793943`*^9, 3.802528035906364*^9}, {
  3.802528067052011*^9, 3.8025280793614473`*^9}, {3.802840838825471*^9, 
  3.80284085928402*^9}, {3.803133342920677*^9, 3.803133357912393*^9}, {
  3.8031339974573298`*^9, 3.8031340269183817`*^9}, {3.803134065658778*^9, 
  3.803134104170583*^9}, {3.8031341371282253`*^9, 3.8031342053207693`*^9}, {
  3.803134450818453*^9, 3.803134451151597*^9}, {3.844330921941667*^9, 
  3.8443309266514683`*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"4200dedf-8a92-4cf4-bf0c-e7f374a58ed5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpectrumOfXFromqs", "[", "qs_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"PMF", ",", "q", ",", "ls", ",", "mult"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PMF", "=", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "q"}], "  ", 
            RowBox[{"Times", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", "#", ")"}]}], "-", "q"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"q", "^", "#"}]}], ")"}]}], "&"}], "/@", "qs"}], 
              ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ls", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{"PMF", ",", "q", ",", "List"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"mult", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"PMF", ",", 
            RowBox[{"q", "^", "#"}]}], "]"}], "&"}], "/@", "ls"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sort", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"MapThread", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "#2"}], "}"}]}], "]"}], "&"}], ",", 
           RowBox[{"{", 
            RowBox[{"ls", ",", "mult"}], "}"}]}], "]"}], "]"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpectrumOfX", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "qs", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qs", "=", 
       RowBox[{"ScalingWeightsq", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SpectrumOfXFromqs", "[", "qs", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8031332901122847`*^9, 3.8031333287942266`*^9}, {
   3.803133366778871*^9, 3.803133381335052*^9}, {3.8031334137697144`*^9, 
   3.803133499860217*^9}, {3.803133631859755*^9, 3.803133644734529*^9}, {
   3.80313367750379*^9, 3.803133828784705*^9}, {3.803133903307776*^9, 
   3.8031339890850353`*^9}, {3.803134215321187*^9, 3.803134294632375*^9}, {
   3.803134346378213*^9, 3.803134350679966*^9}, {3.803134434510775*^9, 
   3.803134444759432*^9}, 3.8031418990333776`*^9},
 CellLabel->
  "In[759]:=",ExpressionUUID->"1400e3c1-6e44-4f7d-ae61-452d2f228150"]
}, Closed]],

Cell[CellGroupData[{

Cell["compute r and b3", "Subsubsection",
 CellChangeTimes->{{3.801217034408186*^9, 3.8012170437267227`*^9}, {
  3.801561436854156*^9, 3.801561442299665*^9}, {3.803142908281817*^9, 
  3.8031429229507027`*^9}},ExpressionUUID->"d40b3065-b677-43a3-9376-\
db815ec2ce2e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ftoK", "[", 
     RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "coefslist", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"coefslist", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", "=!=", "0"}], ",", "1", ",", "0"}], "]"}], 
               "&"}], ",", "coefslist", ",", 
              RowBox[{"{", 
               RowBox[{"ArrayDepth", "[", "coefslist", "]"}], "}"}]}], "]"}], 
            ",", "1"}], "]"}], "-", "1"}], ")"}], "//", "Reverse"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HyperplaneIHS", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "K", ",", "n", ",", "as", ",", "m0", ",", "ns", ",", "ds", ",", 
       "gcdn"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "vars", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"K", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"as", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"#", "\[Equal]", "1"}], ")"}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{"K", ".", "vars"}], ")"}]}], ",", "vars"}], "]"}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ds", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "[", "#", "]"}], "&"}], "/@", "as"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"m0", "=", 
       RowBox[{"(", 
        RowBox[{"Times", "@@", "ds"}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ns", "=", 
       RowBox[{"as", " ", "m0"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"gcdn", "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"GCD", ",", "ns"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ns", "/", "gcdn"}], ",", 
        RowBox[{"m0", "/", "gcdn"}]}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.844331315629389*^9},
 CellLabel->
  "In[761]:=",ExpressionUUID->"a7118ae1-bff8-4572-9de8-176e804a41be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]f", "[", 
    RowBox[{"\[Alpha]_", ",", "f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ms", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ms", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", ".", "#"}], "&"}], "/@", "ms"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.801217056915608*^9, 3.801217238388029*^9}, {
  3.803142042884275*^9, 3.80314204308394*^9}},
 CellLabel->
  "In[763]:=",ExpressionUUID->"e10390d6-e35c-4b28-968c-8d1135344c8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]fusingK", "[", 
     RowBox[{"\[Alpha]_", ",", "Kf_"}], "]"}], ":=", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", ".", "#"}], "&"}], "/@", "Kf"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"findWf", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Kf", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Kf", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", ">", "0"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"z", ">", "0"}], ",", 
             RowBox[{"w", ">", "0"}], ",", 
             RowBox[{
              RowBox[{"x", "+", "y", "+", "z", "+", "w"}], ">", "1"}]}], 
            "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Kf", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ".", 
                RowBox[{"{", 
                 RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], "-", 
               "x", "-", "y", "-", "z", "-", "w"}], "\[GreaterEqual]", 
              RowBox[{"-", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "Kf", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
         "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "S", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
           RowBox[{"x", "+", "y", "+", "z", "+", "w", "-", "1"}]}], "}"}], "/.",
          "S"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8012372072697897`*^9, 3.8012372632979603`*^9}, {
   3.801238019962337*^9, 3.801238111102927*^9}, {3.801238151984542*^9, 
   3.801238272442741*^9}, {3.801238306984084*^9, 3.801238530592833*^9}, {
   3.8012385638947887`*^9, 3.801238573324291*^9}, {3.8012386108844748`*^9, 
   3.8012386752604933`*^9}, {3.801238763490151*^9, 3.801238852783465*^9}, {
   3.801239362152535*^9, 3.8012393701618643`*^9}, {3.801239900137394*^9, 
   3.801239996021456*^9}, {3.801240039596171*^9, 3.801240047401746*^9}, {
   3.8012403421209297`*^9, 3.8012403790811462`*^9}, {3.801240437190755*^9, 
   3.801240534497945*^9}, {3.801240585779522*^9, 3.801240590588087*^9}, {
   3.801240632864286*^9, 3.80124065843644*^9}, 3.801240696621773*^9, {
   3.8012407644479427`*^9, 3.801240801942713*^9}, {3.801241095827764*^9, 
   3.801241140589953*^9}, {3.8012412511777678`*^9, 3.801241292629171*^9}, {
   3.8012413396397867`*^9, 3.80124137194142*^9}, 3.801242711611554*^9, {
   3.8012427888476553`*^9, 3.8012427936430817`*^9}, {3.801307794004971*^9, 
   3.801307796774784*^9}, {3.801381533760374*^9, 3.8013815404393263`*^9}, {
   3.801381696527309*^9, 3.801381698272422*^9}, {3.801382522950615*^9, 
   3.8013825374114923`*^9}, {3.801382692184166*^9, 3.8013827273782682`*^9}, {
   3.80138277550534*^9, 3.80138279082653*^9}, {3.801382882371192*^9, 
   3.801382898052867*^9}, {3.8015620060762463`*^9, 3.801562006510579*^9}, {
   3.802438964648822*^9, 3.8024389682971087`*^9}, {3.803142422194132*^9, 
   3.803142429843294*^9}, 3.803937649507286*^9, {3.8039378451718187`*^9, 
   3.803937845490816*^9}, {3.8104738723090954`*^9, 3.8104738772089415`*^9}, {
   3.844331395294726*^9, 3.844331400052136*^9}},
 CellLabel->
  "In[764]:=",ExpressionUUID->"fbc0a207-3c72-45da-8ae0-d2722523c921"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"find\[CapitalGamma]\[Alpha]", "[", 
     RowBox[{"\[Alpha]_", ",", "K_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Alpha]", ".", "#"}], "\[Equal]", 
             RowBox[{"\[Alpha]fusingK", "[", 
              RowBox[{"\[Alpha]", ",", "K"}], "]"}]}], ",", "#", ",", 
            "Null"}], "]"}], "&"}], "/@", "K"}], ",", "Null"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
     RowBox[{"\[Alpha]_", ",", "K_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"find\[CapitalGamma]\[Alpha]", "[", 
          RowBox[{"\[Alpha]", ",", "K"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
     "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alldim\[CapitalGamma]\[Alpha]", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]s", ",", "K"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]s", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"findWf", "[", 
         RowBox[{"f", ",", "vars"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
         RowBox[{"#", ",", "K"}], "]"}], "&"}], "/@", "\[Alpha]s"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.801274898095419*^9, 3.801274956555649*^9}, {
  3.802512132361155*^9, 3.8025121539183903`*^9}},
 CellLabel->
  "In[766]:=",ExpressionUUID->"c5c0d2b2-3d96-4a57-afa4-3a6cf689c89e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "length\[CapitalGamma]\[Alpha]Ifdimeq1", "[", "\[CapitalGamma]\[Alpha]_", 
    "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"GCD", ",", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
     RowBox[{"Subsets", "[", 
      RowBox[{"\[CapitalGamma]\[Alpha]", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8013088256896*^9, 3.801308826344215*^9}, {
  3.8013088591419373`*^9, 3.8013089297533073`*^9}, {3.801309075179503*^9, 
  3.801309134261579*^9}, {3.801309312522105*^9, 3.8013093183768387`*^9}},
 CellLabel->
  "In[769]:=",ExpressionUUID->"15d2c57d-d5e6-46a8-ac65-8a7bf8360277"],

Cell["this gives r:", "Text",
 CellChangeTimes->{{3.844333091299526*^9, 
  3.844333092964881*^9}},ExpressionUUID->"2dfe0625-1305-4777-b2de-\
fec256314d35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cXrank", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]s", ",", "K", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]s", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"findWf", "[", 
         RowBox[{"f", ",", "vars"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
             RowBox[{"#", ",", "K"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\[Alpha]=\>\"", ",", "#", ",", 
              "\"\< has dim \[CapitalGamma]_\[Alpha]=0\>\""}], "]"}], ";", 
            "0"}], ",", 
           RowBox[{
            RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
             RowBox[{"#", ",", "K"}], "]"}], "\[Equal]", "1"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l", "=", 
             RowBox[{"length\[CapitalGamma]\[Alpha]Ifdimeq1", "[", 
              RowBox[{"find\[CapitalGamma]\[Alpha]", "[", 
               RowBox[{"#", ",", "K"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\[Alpha]=\>\"", ",", " ", "#", ",", 
              "\"\< has dim \[CapitalGamma]_\[Alpha]=1, and l=\>\"", ",", 
              "l"}], "]"}], ";", "l"}], ",", 
           RowBox[{
            RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
             RowBox[{"#", ",", "K"}], "]"}], ">", "1"}], ",", "1"}], "]"}], 
         "&"}], "/@", "\[Alpha]s"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.801242671244523*^9, 3.801242696262122*^9}, {
  3.801242733220573*^9, 3.801242899154109*^9}, {3.801242938548607*^9, 
  3.801242984056744*^9}, {3.8012806271173973`*^9, 3.801280630266547*^9}, {
  3.8012807526896877`*^9, 3.801280777096004*^9}, {3.8013087899774303`*^9, 
  3.80130879817062*^9}, {3.8013091524807377`*^9, 3.801309174788262*^9}, {
  3.8013092798723993`*^9, 3.801309287982541*^9}, {3.801309398264064*^9, 
  3.801309422096033*^9}, {3.801309485638977*^9, 3.801309491646873*^9}, {
  3.801309521670329*^9, 3.801309688668745*^9}, {3.801311894338019*^9, 
  3.8013119210589533`*^9}, {3.803142489629488*^9, 3.803142489925946*^9}},
 CellLabel->
  "In[770]:=",ExpressionUUID->"86677bd4-aa1c-454c-b2d3-f0cb28bdc93b"],

Cell["compute b3 and r--single routine:", "Text",
 CellChangeTimes->{{3.8013125760155287`*^9, 3.801312582886898*^9}, {
   3.803142544484056*^9, 3.8031425460524883`*^9}, {3.803142932303841*^9, 
   3.8031429424074917`*^9}, 3.844333059687169*^9, 
   3.8443331009293756`*^9},ExpressionUUID->"1e7ba3d2-594a-467d-9ebb-\
479f52503d60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gCfrom\[CapitalGamma]\[Alpha]OfDim2", "[", 
    RowBox[{"v123_", ",", "hyperplane_", ",", "\[Alpha]hyperplane_"}], "]"}], 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "allpoints", ",", "n", ",", "v1", ",", "v2", ",", "v3", ",", "V", ",", 
       "V2", ",", "V2p", ",", "ap", ",", "ap2", ",", "app", ",", "R", ",", 
       "p", ",", "m", ",", "theta", ",", "theta1", ",", "theta2", ",", "r", 
       ",", "r1", ",", "r2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"allpoints", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"Apply", "[", 
          RowBox[{"FrobeniusSolve", ",", "hyperplane"}], "]"}], ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"FrobeniusSolve", ",", "\[Alpha]hyperplane"}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<alpha=\>\"", ",", "\[Alpha]hyperplane"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "allpoints", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "v123", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v1", "=", 
       RowBox[{"v123", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v2", "=", 
       RowBox[{"v123", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"V", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"v123", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", "v1"}], ",", 
           RowBox[{
            RowBox[{"v123", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", "v2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ap", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"allpoints", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", "v1"}], ",", 
           RowBox[{
            RowBox[{"allpoints", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", "v2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "allpoints", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"R", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.99", ",", "1.01"}], "}"}], ",", "n"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*", 
           RowBox[{"V", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"V2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "p"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ap2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ap", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "p"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "ap", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"V2p", "=", 
       RowBox[{"ToPolarCoordinates", "[", "V2", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"V2p", "=", 
       RowBox[{"SortBy", "[", 
        RowBox[{"V2p", ",", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"V2p", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"V2p", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"V2p", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"V2p", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
             RowBox[{"2", "Pi"}]}]}], "}"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"app", "=", 
       RowBox[{"ToPolarCoordinates", "[", "ap2", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Catch", "[", 
         RowBox[{
          RowBox[{"m", "=", "0"}], ";", 
          RowBox[{"r", "=", 
           RowBox[{"app", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", 
          RowBox[{"theta", "=", 
           RowBox[{"app", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", "n"}], ",", 
            RowBox[{"j", "++"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"app", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}], "\[Equal]", 
               RowBox[{"V2p", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "2"}], "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"m", "=", "j"}], ";"}], ",", "0"}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"m", ">", "0"}], ",", 
            RowBox[{"Throw", "[", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"app", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}], "<", 
                RowBox[{"V2p", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "1"}], "]"}], "]"}]}], ",", "1", ",", 
               "0"}], "]"}], "]"}], ",", "0"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"app", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "<", 
             RowBox[{"V2p", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"theta1", "=", 
              RowBox[{"V2p", "[", 
               RowBox[{"[", 
                RowBox[{"n", ",", "2"}], "]"}], "]"}]}], ";", 
             RowBox[{"theta2", "=", 
              RowBox[{
               RowBox[{"V2p", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
               RowBox[{"2", "Pi"}]}]}], ";", 
             RowBox[{"r1", "=", 
              RowBox[{"V2p", "[", 
               RowBox[{"[", 
                RowBox[{"n", ",", "1"}], "]"}], "]"}]}], ";", 
             RowBox[{"r2", "=", 
              RowBox[{"V2p", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], ",", "0"}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", "n"}], ",", 
            RowBox[{"j", "++"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"V2p", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "2"}], "]"}], "]"}], "<", 
               RowBox[{"app", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}], "<", 
               RowBox[{"V2p", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"j", "+", "1"}], ",", "2"}], "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"theta1", "=", 
                RowBox[{"V2p", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}]}], ";", 
               RowBox[{"theta2", "=", 
                RowBox[{"V2p", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"j", "+", "1"}], ",", "2"}], "]"}], "]"}]}], ";", 
               RowBox[{"r1", "=", 
                RowBox[{"V2p", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", 
               RowBox[{"r2", "=", 
                RowBox[{"V2p", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"j", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ";"}],
               ",", "0"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ArcCos", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", "^", "2"}], "-", 
                  RowBox[{"r", " ", "r2", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta2", "-", "theta"}], "]"}]}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"r", " ", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"r", "^", "2"}], "+", 
                    RowBox[{"r2", "^", "2"}], "-", 
                    RowBox[{"2", "r", " ", "r2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta2", "-", "theta"}], "]"}]}]}], "]"}]}], 
                 ")"}]}], "]"}], "+", 
              RowBox[{"ArcCos", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", "^", "2"}], "-", 
                  RowBox[{"r", " ", "r1", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta1", "-", "theta"}], "]"}]}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"r", " ", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"r", "^", "2"}], "+", 
                    RowBox[{"r1", "^", "2"}], "-", 
                    RowBox[{"2", "r", " ", "r1", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta1", "-", "theta"}], "]"}]}]}], "]"}]}], 
                 ")"}]}], "]"}]}], ">", "Pi"}], ",", 
            RowBox[{"Throw", "[", "1", "]"}], ",", 
            RowBox[{"Throw", "[", "0", "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "app", "]"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80132723836681*^9, 3.801327388111182*^9}, {
   3.801327497347362*^9, 3.8013276610545893`*^9}, {3.801327932046549*^9, 
   3.801327941107686*^9}, {3.801327984797886*^9, 3.801327985192582*^9}, {
   3.8013280244484043`*^9, 3.801328024900384*^9}, {3.801330797001914*^9, 
   3.801330820924617*^9}, {3.8013308747524433`*^9, 3.801330911669956*^9}, {
   3.801331095090423*^9, 3.801331164456396*^9}, {3.8013312369892673`*^9, 
   3.801331308968711*^9}, 3.801331347972063*^9, {3.801331378467918*^9, 
   3.8013313922867527`*^9}, {3.8013314237917337`*^9, 3.801331466102874*^9}, {
   3.801331511563485*^9, 3.8013315504748907`*^9}, {3.801331676061199*^9, 
   3.801331693862051*^9}, {3.8013329140405807`*^9, 3.8013329224389772`*^9}, {
   3.8013329900383873`*^9, 3.801333007754528*^9}, {3.80133312765779*^9, 
   3.801333132136139*^9}, {3.8013332662638397`*^9, 3.8013332724501467`*^9}, {
   3.801333319339093*^9, 3.801333325082481*^9}, {3.8440350655383997`*^9, 
   3.8440350781060233`*^9}},
 CellLabel->
  "In[771]:=",ExpressionUUID->"cdaf5fd2-39c0-43e1-8eb8-ada6cd488be3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"b3fromNewton", "[", 
     RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "hyperplane", ",", "\[Alpha]0", ",", "m0", ",", "\[Alpha]2s", ",", "K",
         ",", "\[CapitalGamma]\[Alpha]2s", ",", "gCs"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"K", "=", 
        RowBox[{"ftoK", "[", 
         RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hyperplane", "=", 
        RowBox[{"HyperplaneIHS", "[", 
         RowBox[{"f", ",", "vars"}], "]"}]}], ";", 
       RowBox[{"\[Alpha]0", "=", 
        RowBox[{"hyperplane", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"m0", "=", 
        RowBox[{"hyperplane", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]2s", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "K"}], "]"}], 
               "\[Equal]", "2"}], ",", "#", ",", "Null"}], "]"}], "&"}], "/@", 
           RowBox[{"findWf", "[", 
            RowBox[{"f", ",", "vars"}], "]"}]}], ",", "Null"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalGamma]\[Alpha]2s", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"find\[CapitalGamma]\[Alpha]", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "K"}], "]"}], "&"}], "/@", 
         "\[Alpha]2s"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\[CapitalGamma]\[Alpha]2s", "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"gCs", "=", 
        RowBox[{"MapThread", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"gCfrom\[CapitalGamma]\[Alpha]OfDim2", "[", 
            RowBox[{"#2", ",", "hyperplane", ",", "#1"}], "]"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]2s", ",", "\[CapitalGamma]\[Alpha]2s"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<g_C's=\>\"", ",", "gCs"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Total", "[", 
        RowBox[{"2", "gCs"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.801326225966784*^9, 3.801326286041451*^9}, {
   3.801326383315009*^9, 3.801326400485897*^9}, {3.801326625998665*^9, 
   3.801326792037778*^9}, {3.8013268629287*^9, 3.801326891235773*^9}, {
   3.8013270947748938`*^9, 3.80132710396069*^9}, {3.801327394471696*^9, 
   3.8013274414984426`*^9}, {3.8013276717832813`*^9, 3.801327754465156*^9}, {
   3.801327852239564*^9, 3.801327874329064*^9}, {3.801327998128353*^9, 
   3.80132801983939*^9}, {3.801331334652916*^9, 3.801331335164184*^9}, {
   3.8013314819453487`*^9, 3.801331482128949*^9}, 3.8013332176048117`*^9, {
   3.8013342839286547`*^9, 3.8013343409150867`*^9}, {3.80137721004638*^9, 
   3.801377238319121*^9}, {3.801380407516329*^9, 3.801380409726087*^9}, {
   3.80138067376196*^9, 3.8013806748146343`*^9}, {3.8031426145580482`*^9, 
   3.803142614854457*^9}},
 CellLabel->
  "In[772]:=",ExpressionUUID->"10ec0e1c-237b-4ffd-b7c8-5bca00e8bd20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rANDb3fromNewton", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hyperplane", ",", "\[Alpha]0", ",", "m0", ",", "\[Alpha]2s", ",", "K", 
       ",", "\[CapitalGamma]\[Alpha]2s", ",", "gCs", ",", "Wf", ",", 
       "\[Alpha]s", ",", "cX", ",", "b3", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hyperplane", "=", 
       RowBox[{"HyperplaneIHS", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", 
      RowBox[{"\[Alpha]0", "=", 
       RowBox[{"hyperplane", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", 
      RowBox[{"m0", "=", 
       RowBox[{"hyperplane", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Wf", "=", 
       RowBox[{"findWf", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]s", "=", 
       RowBox[{"\[Alpha]s", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", "Wf"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cX", "=", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
              RowBox[{"#", ",", "K"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<\[Alpha]=\>\"", ",", "#", ",", 
                "\"\< has dim \[CapitalGamma]_\[Alpha]=0\>\""}], "]"}], ";"}],
              "*)"}], "0", ",", 
            RowBox[{
             RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
              RowBox[{"#", ",", "K"}], "]"}], "\[Equal]", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"l", "=", 
              RowBox[{"length\[CapitalGamma]\[Alpha]Ifdimeq1", "[", 
               RowBox[{"find\[CapitalGamma]\[Alpha]", "[", 
                RowBox[{"#", ",", "K"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<\[Alpha]=\>\"", ",", " ", "#", ",", 
                 "\"\< has dim \[CapitalGamma]_\[Alpha]=1, and l=\>\"", ",", 
                 "l"}], "]"}], ";"}], "*)"}], "l"}], ",", 
            RowBox[{
             RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
              RowBox[{"#", ",", "K"}], "]"}], ">", "1"}], ",", "1"}], "]"}], 
          "&"}], "/@", "\[Alpha]s"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Alpha]2s", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dim\[CapitalGamma]\[Alpha]", "[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "K"}], "]"}], 
              "\[Equal]", "2"}], ",", "#", ",", "Null"}], "]"}], "&"}], "/@", 
          "Wf"}], ",", "Null"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalGamma]\[Alpha]2s", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"find\[CapitalGamma]\[Alpha]", "[", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "K"}], "]"}], "&"}], "/@", 
        "\[Alpha]2s"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\[CapitalGamma]\[Alpha]2s", "]"}], ";"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"gCs", "=", 
       RowBox[{"MapThread", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"gCfrom\[CapitalGamma]\[Alpha]OfDim2", "[", 
           RowBox[{"#2", ",", "hyperplane", ",", "#1"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]2s", ",", "\[CapitalGamma]\[Alpha]2s"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<g_C's=\>\"", ",", "gCs"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"b3", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"2", "gCs"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"cX", ",", "b3", ",", "gCs"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.801380705697633*^9, 3.801380740583659*^9}, {
  3.801380814979939*^9, 3.801380853201167*^9}, {3.8013808993168592`*^9, 
  3.801381006753159*^9}, {3.8031426019223423`*^9, 3.803142651839284*^9}, {
  3.803142725074224*^9, 3.8031427594929323`*^9}, {3.803142821013877*^9, 
  3.803142862110812*^9}, {3.803181778457985*^9, 3.803181779354076*^9}, {
  3.844331552704537*^9, 3.8443315655292263`*^9}, {3.844333108962761*^9, 
  3.844333109504036*^9}},
 CellLabel->
  "In[773]:=",ExpressionUUID->"212ca4df-58fa-4ba4-8628-f4f0398be234"]
}, Closed]],

Cell[CellGroupData[{

Cell["compute torsion of H_2(Sigma_5,Z) from scaling weights:", \
"Subsubsection",
 CellChangeTimes->{{3.7928272568544273`*^9, 3.79282728471376*^9}, {
  3.844333168957748*^9, 
  3.844333172749339*^9}},ExpressionUUID->"67db065d-76d2-4bb8-a3ab-\
5673c647d91d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]Is", "[", 
     RowBox[{"qs_", ",", "Is_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"allsubsets", ",", "ws", ",", "us"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ws", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "#"}], "&"}], "/@", "qs"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"us", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Numerator", "[", 
           RowBox[{"1", "/", "#"}], "]"}], "&"}], "/@", "qs"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"allsubsets", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{"Is", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"Length", "[", "Is", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"Length", "[", "Is", "]"}]}], "+", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Length", "[", "#", "]"}], "+", 
                RowBox[{"Length", "[", "Is", "]"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", " ", 
               RowBox[{"Times", " ", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"ws", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "#"}], 
                 ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"Apply", "[", 
                RowBox[{"LCM", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"us", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "#"}]}], 
                "]"}], ")"}]}]}], ")"}], "&"}], "/@", "allsubsets"}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kIs", "[", 
    RowBox[{"qs_", ",", "Is_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"Length", "[", "Is", "]"}], "]"}], ",", 
     RowBox[{"\[Kappa]Is", "[", 
      RowBox[{"qs", ",", "Is"}], "]"}], " ", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7928273175629272`*^9, 3.7928276219425783`*^9}, {
  3.792832575848979*^9, 3.7928326071267843`*^9}, {3.792835285149301*^9, 
  3.7928352965239964`*^9}, {3.792835555117437*^9, 3.792835570488303*^9}, {
  3.79283565362295*^9, 3.792835673782548*^9}, {3.7928357509246063`*^9, 
  3.792835757569446*^9}, {3.7928358374591103`*^9, 3.792835860976741*^9}, {
  3.7973543767701683`*^9, 3.797354413175765*^9}, {3.797354497878813*^9, 
  3.79735450075136*^9}},
 CellLabel->
  "In[774]:=",ExpressionUUID->"97aaee23-2715-4f46-ba2b-a725466d0553"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AllCIs0", "[", "qs_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "allsubsets", ",", "CIs", ",", "n", ",", "I0", ",", "Is", ",", "us", 
       ",", "ws"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ws", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "#"}], "&"}], "/@", "qs"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"us", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Numerator", "[", 
          RowBox[{"1", "/", "#"}], "]"}], "&"}], "/@", "qs"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"I0", "=", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"allsubsets", "=", 
       RowBox[{"Subsets", "[", "I0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CIs", "[", 
        RowBox[{"{", "}"}], "]"}], "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"GCD", ",", "us"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "2"}], ",", 
        RowBox[{"n", "<", "17"}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Is", "=", 
          RowBox[{"allsubsets", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"CIs", "[", "Is", "]"}], "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Apply", "[", 
             RowBox[{"GCD", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"us", "[", 
                 RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
               RowBox[{"Complement", "[", 
                RowBox[{"I0", ",", "Is"}], "]"}]}]}], "]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"Times", " ", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"CIs", "[", "#", "]"}], "&"}], "/@", 
               RowBox[{"Subsets", "[", 
                RowBox[{"Is", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "Is", "]"}], "-", "1"}]}], "]"}]}], 
              ")"}]}], ")"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CIs", "[", "#", "]"}], "&"}], "/@", "allsubsets"}], "//", 
       "Flatten"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0VsoQwEABuAzPEhyT7lMjSQ10SI12uUUZWumRaGQlcwDS1qxF08ie/Ai
l9piucxGSOQ2i1BjR8t20pZLM5laEy+sWOP8e/j7+l/+l5+jVCt64giCYDOB
wfgks4AMidtVFgssdNZvQ96pYxfqI9FDaBujrbC6q/4CkudzV5BytzqhKiyl
obX47BF+LcgCcI3dEYRGjiYEC069DiHjKq2jYK5/nYbRTfIO1pZQ9zA4MeKD
9Pv1K3y4MrxBpSfpA5qEl5/QWf70AzXSIkLEuDiTlwwz/baY7SesdDj+u5gD
eYZsO9Qe666hgpVVKmZsti9zIbfuphGmtLnk8GTUxiexo3ipgcNTkyLoOXDH
3O/fkUOBVtYEj/T8bij5W+qDlNqrhtMZ+YOQnC9bgcbePQuMuA+/fZKQ+DZT
H4bUgDYK7S5z/DM6WZEIBZ2ONLjBGSoPtDC/mGZjNmwlVEJfS2oV/AeCbuXB

  "],
 CellLabel->
  "In[776]:=",ExpressionUUID->"49f406d5-4f1a-4827-a148-7eb691e3d3db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TorsionSE5", "[", "qs_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"allsubsets", ",", "CIs", ",", "allkIs", ",", "r"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"allsubsets", "=", 
       RowBox[{"Subsets", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"CIs", "=", 
       RowBox[{"AllCIs0", "[", "qs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"allkIs", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"kIs", "[", 
          RowBox[{"qs", ",", "#"}], "]"}], "&"}], "/@", "allsubsets"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"r", "=", 
       RowBox[{"Max", "[", "allkIs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"allkIs", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "\[GreaterEqual]", "j"}], ",", 
              RowBox[{"CIs", "[", 
               RowBox[{"[", "l", "]"}], "]"}], ",", "1"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "16"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "r"}], "}"}]}], "]"}], ",", "1"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.792827663301997*^9, 3.792827703277464*^9}, {
   3.792832097108601*^9, 3.792832121465042*^9}, {3.792832180964621*^9, 
   3.7928321943817463`*^9}, {3.792832295660285*^9, 3.7928324026892443`*^9}, {
   3.7928324442501698`*^9, 3.7928324594947157`*^9}, {3.792832625191688*^9, 
   3.792832694116475*^9}, {3.792832760103858*^9, 3.792832812569581*^9}, {
   3.7928328746956387`*^9, 3.79283289495072*^9}, {3.792832926021181*^9, 
   3.7928329495863037`*^9}, {3.792832994860167*^9, 3.792833012605545*^9}, {
   3.792833050623879*^9, 3.792833054778473*^9}, 3.792833929722774*^9, {
   3.792836118415501*^9, 3.792836150786982*^9}, {3.792836792708207*^9, 
   3.7928367980819387`*^9}, {3.797354654442309*^9, 3.797354712301504*^9}, {
   3.803132365976181*^9, 3.803132366308859*^9}},
 CellLabel->
  "In[777]:=",ExpressionUUID->"9cd7b05b-59eb-4ab2-b943-c57eb8debb97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H2ofSE5", "[", "qs_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "tor", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tor", "=", 
        RowBox[{"TorsionSE5", "[", "qs", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "tor", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"\"\<Z\>\"", "^", 
          RowBox[{"b2Link", "[", "qs", "]"}]}], ",", 
         RowBox[{"CirclePlus", "@@", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\"\<Z\>\"", "^", 
              RowBox[{"b2Link", "[", "qs", "]"}]}], "}"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<Z\>\"", ",", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ")"}]}], "&"}], "/@", 
             RowBox[{"(", 
              RowBox[{"tor", "//", "Tally"}], ")"}]}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]ofSE5", "[", "qs_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "tor", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tor", "=", 
       RowBox[{"TorsionSE5", "[", "qs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"\"\<Z\>\"", ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ")"}]}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"tor", "//", "Tally"}], ")"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.792836202409275*^9, 3.7928362712170486`*^9}, {
  3.792836327271577*^9, 3.792836386758555*^9}, {3.792836420949423*^9, 
  3.792836439464958*^9}, {3.7928365368476877`*^9, 3.792836752415401*^9}, {
  3.7973547456618*^9, 3.797354769050075*^9}, {3.8031323821226997`*^9, 
  3.803132382429679*^9}, {3.803141648204458*^9, 3.8031416777721653`*^9}, {
  3.803141724068969*^9, 3.8031418945201797`*^9}},
 CellLabel->
  "In[778]:=",ExpressionUUID->"7ba49a23-cd5b-40cd-9c79-4ae77ed6edab"]
}, Closed]],

Cell[CellGroupData[{

Cell["BasicIHSdata routine", "Subsubsection",
 CellChangeTimes->{{3.84433297885728*^9, 
  3.844332983694561*^9}},ExpressionUUID->"cc44afe9-8345-4d04-8a06-\
0caf24df0e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalingWeightsqAndTest", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "qsTrial", ",", "ones", ",", "sol", ",", "coefslist", ",", "qs", ",", 
       "notposqs", ",", "q", ",", "Test"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qsTrial", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["q", "i"], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ones", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coefslist", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Test", "=", "True"}], ";", "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "\[Equal]", "1"}], "&"}], "/@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"#", "-", "ones"}], ")"}], "&"}], "/@", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#", "=!=", "0"}], ",", "1", ",", "0"}], "]"}], 
                   "&"}], ",", "coefslist", ",", 
                  RowBox[{"{", 
                   RowBox[{"ArrayDepth", "[", "coefslist", "]"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}]}], ".", "qsTrial"}], ")"}]}], ",", 
          "qsTrial"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"sol", "==", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<f = \>\"", ",", "f", ",", " ", "\"\< is not homogeneous\>\""}],
           "]"}], ";", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", "False"}], "}"}]}], ",", " ", 
        "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"qs", "=", 
          RowBox[{"qsTrial", "/.", "sol"}]}], ";", "\[IndentingNewLine]", 
         "  ", 
         RowBox[{"notposqs", "=", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", ">", "0"}], "&"}], "/@", "qs"}], ",", "False"}], 
             "]"}], "]"}], ">", "0"}]}], ";", "\[IndentingNewLine]", "  ", 
         RowBox[{"If", "[", 
          RowBox[{"notposqs", ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<non-positive q's\>\"", "]"}], ";", 
            RowBox[{"Test", "=", "False"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", "qs", "]"}], "<=", "1"}], "||", 
            "notposqs"}], " ", ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<NOT Calabi-Yau!\>\"", "]"}], ";", 
            RowBox[{"Test", "=", "False"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "qs", "]"}], "=!=", "4"}], "||", 
            "notposqs"}], " ", ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<NOT a threefold!\>\"", "]"}], ";", 
            RowBox[{"Test", "=", "False"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{"{", 
          RowBox[{"qs", ",", "Test"}], "}"}]}]}], "\[IndentingNewLine]", 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84434321310673*^9, 3.844343470301173*^9}, {
  3.8443435040985413`*^9, 3.844343517585191*^9}, {3.844343591905573*^9, 
  3.8443436928151197`*^9}},
 CellLabel->
  "In[780]:=",ExpressionUUID->"7bb18c00-df2c-491c-9031-f8a290284e43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicIHSdata", "[", 
    RowBox[{"F_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "qs", ",", "Sumq", ",", "\[Mu]", ",", "specL", ",", 
       "spec\[CapitalDelta]", ",", "modality", ",", "f", ",", "dH", ",", "RA",
        ",", "RB", ",", "nh", ",", "nv", ",", "marginalDefs", ",", 
       "irrelDefs", ",", "relDefs", ",", "rANDb3", ",", "r", ",", "b3", ",", 
       "rHat", ",", "dHHat", ",", "\[CapitalGamma]", ",", "gs", ",", "CBspec",
        ",", "a", ",", "c", ",", "nMarginal", ",", "qsAndTest"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qsAndTest", "=", 
       RowBox[{"ScalingWeightsqAndTest", "[", 
        RowBox[{"F", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"qsAndTest", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "==", "True"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"qs", "=", 
          RowBox[{"qsAndTest", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sumq", "=", 
          RowBox[{"Total", "[", "qs", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Mu]", "=", 
          RowBox[{"Times", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "#"}], "-", "1"}], ")"}], "&"}], "/@", 
             "qs"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"specL", "=", 
          RowBox[{"SpectrumOfXFromqs", "[", "qs", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"spec\[CapitalDelta]", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sumq", "-", "#"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"Sumq", "-", "1"}], ")"}]}], "&"}], "/@", "specL"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"f", "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{"spec\[CapitalDelta]", ",", 
              RowBox[{
               RowBox[{"#", "\[Equal]", "1"}], "&"}]}], "]"}], "//", 
            "Length"}], ")"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"CBspec", "=", 
          RowBox[{"Sort", "[", 
           RowBox[{"Select", "[", 
            RowBox[{"spec\[CapitalDelta]", ",", 
             RowBox[{
              RowBox[{"#", ">", "1"}], "&"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"rHat", "=", 
          RowBox[{"Length", "[", "CBspec", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"dH", "=", 
          RowBox[{"rHat", "+", "f"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"RA", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "-", "1"}], "&"}], "/@", "CBspec"}], ")"}], "//", 
           "Total"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"RB", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "dH"}], "-", "f"}], ")"}], "/", "4"}], " ", 
           RowBox[{"Max", "[", "spec\[CapitalDelta]", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"nh", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "RA"}], "+", 
           RowBox[{"4", " ", "RB"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"nv", "=", 
          RowBox[{"dH", "-", "f", "+", 
           RowBox[{"2", " ", "RA"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"a", "=", 
          RowBox[{
           FractionBox["1", "24"], " ", 
           RowBox[{"(", 
            RowBox[{"nh", "+", 
             RowBox[{"5", " ", "nv"}]}], ")"}]}]}], ";", 
         RowBox[{"c", "=", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"nh", "+", 
             RowBox[{"2", " ", "nv"}]}], ")"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"marginalDefs", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"spec\[CapitalDelta]", ",", 
            RowBox[{
             RowBox[{"#", "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"irrelDefs", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"spec\[CapitalDelta]", ",", 
            RowBox[{
             RowBox[{"#", "<", "0"}], "&"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"relDefs", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"spec\[CapitalDelta]", ",", 
            RowBox[{
             RowBox[{"#", ">", "0"}], "&"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"nMarginal", "=", 
          RowBox[{"Length", "[", "marginalDefs", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"modality", "=", 
          RowBox[{"nMarginal", "+", 
           RowBox[{"Length", "[", "irrelDefs", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"rANDb3", "=", 
          RowBox[{"rANDb3fromNewton", "[", 
           RowBox[{"F", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"r", "=", 
          RowBox[{"rANDb3", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b3", "=", 
          RowBox[{"rANDb3", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"gs", "=", 
          RowBox[{"rANDb3", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"dHHat", "=", 
          RowBox[{"r", "+", "f"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[CapitalGamma]", "=", 
          RowBox[{"\[CapitalGamma]ofSE5", "[", "qs", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<F\>\"", "->", "F"}], ",", 
           RowBox[{"\"\<qs\>\"", "->", "qs"}], ",", 
           RowBox[{"\"\<r\>\"", "\[Rule]", "r"}], ",", 
           RowBox[{"\"\<f\>\"", "->", "f"}], ",", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(H\)]\)\>\"", "->", "dH"}],
            ",", 
           RowBox[{
           "\"\<\!\(\*OverscriptBox[\(r\), \(^\)]\)\>\"", "->", "rHat"}], ",", 
           RowBox[{
           "\"\<\!\(\*OverscriptBox[SubscriptBox[\(d\), \(H\)], \(^\)]\)\>\"",
             "->", "dHHat"}], ",", 
           RowBox[{"\"\<\[Mu]\>\"", "\[Rule]", "\[Mu]"}], ",", 
           RowBox[{"\"\<modality\>\"", "\[Rule]", "modality"}], ",", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(n\), \(h\)]\)\>\"", "->", "nh"}],
            ",", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(n\), \(v\)]\)\>\"", "->", "nv"}],
            ",", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(b\), \(3\)]\)\>\"", "\[Rule]", "b3"}], 
           ",", 
           RowBox[{"\"\<\[CapitalDelta]A\>\"", "->", 
            RowBox[{"nh", "-", "nv", "-", "dHHat"}]}], ",", 
           RowBox[{"\"\<gC\>\"", "\[Rule]", "gs"}], ",", 
           RowBox[{"\"\<specL\>\"", "\[Rule]", "specL"}], ",", 
           RowBox[{"\"\<CB spectrum\>\"", "\[Rule]", "CBspec"}], ",", 
           RowBox[{"\"\<a\>\"", "\[Rule]", "a"}], ",", 
           RowBox[{"\"\<c\>\"", "\[Rule]", "c"}], ",", 
           RowBox[{"\"\<marginal Defs\>\"", "->", "nMarginal"}], ",", 
           RowBox[{
           "\"\<Tor \!\(\*SubscriptBox[\(H\), \(2\)]\)\>\"", "\[Rule]", 
            "\[CapitalGamma]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Invalid input\>\"", "]"}], ";"}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.803142996667478*^9, 3.803143167421384*^9}, {
   3.803143252213464*^9, 3.803143299146934*^9}, {3.8031434902658777`*^9, 
   3.803143568615058*^9}, {3.803143602466144*^9, 3.803143622383309*^9}, {
   3.8031437091264553`*^9, 3.803143765482963*^9}, {3.80314385062222*^9, 
   3.803143899644853*^9}, {3.8031439333980217`*^9, 3.8031440760811234`*^9}, {
   3.803144117434843*^9, 3.80314430527551*^9}, {3.803144335984764*^9, 
   3.803144405268784*^9}, {3.803144444274823*^9, 3.803144643912713*^9}, {
   3.803144751102248*^9, 3.803144797410018*^9}, {3.8031451488458242`*^9, 
   3.803145148992001*^9}, {3.803147006812543*^9, 3.8031470204366627`*^9}, {
   3.803147372306053*^9, 3.8031473932647448`*^9}, {3.803181794330345*^9, 
   3.803181875911528*^9}, {3.803182173031389*^9, 3.803182192481741*^9}, {
   3.803182246785275*^9, 3.8031822568716717`*^9}, {3.803182287605549*^9, 
   3.803182366998086*^9}, {3.803182406639207*^9, 3.8031824097922487`*^9}, {
   3.803182463901794*^9, 3.8031824679837027`*^9}, {3.803182581822947*^9, 
   3.80318259640621*^9}, {3.803182654123767*^9, 3.80318273570643*^9}, 
   3.803182839426096*^9, {3.803182900455455*^9, 3.8031829103944063`*^9}, {
   3.84433199086852*^9, 3.8443319915871353`*^9}, {3.844332086707671*^9, 
   3.844332097064494*^9}, {3.844332181402131*^9, 3.844332209016148*^9}, {
   3.844332283660263*^9, 3.844332303403126*^9}, {3.8443323633672523`*^9, 
   3.844332419264061*^9}, {3.84433246928373*^9, 3.844332478357588*^9}, {
   3.844343706115135*^9, 3.844343797283224*^9}, {3.8443438333970823`*^9, 
   3.844343838289607*^9}},
 CellLabel->
  "In[781]:=",ExpressionUUID->"ba74c5cd-17af-4fad-bb38-3fdfda953a0d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["generate F(x) from {Type, (a,b,c,d)}", "Subsection",
 CellChangeTimes->{{3.803142968090399*^9, 3.80314297500064*^9}, {
  3.803143011115831*^9, 3.8031430196378527`*^9}, {3.84433323032591*^9, 
  3.844333237826604*^9}, {3.844344839600163*^9, 
  3.844344842749732*^9}},ExpressionUUID->"c998a874-5fe0-4a95-849e-\
929186df5ec9"],

Cell[CellGroupData[{

Cell["skeleton F(x) by type (I--XIX)", "Subsubsection",
 CellChangeTimes->{{3.8092785205779667`*^9, 
  3.809278531397732*^9}},ExpressionUUID->"38509c23-2e4f-42bd-8b89-\
e6c8b7dfab42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FxSkeletonByType", "[", 
    RowBox[{"type_Integer", ",", "abcd_List", ",", "vars_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F", ",", "z0", ",", "z1", ",", "z2", ",", "z3"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"z0", "=", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", 
      RowBox[{"z1", "=", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", 
      RowBox[{"z2", "=", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", 
      RowBox[{"z3", "=", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"type", "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z1", "^", "b"}], "+", 
          RowBox[{"z2", "^", "c"}], "+", 
          RowBox[{"z3", "^", "d"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "2"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z1", "^", "b"}], "+", 
          RowBox[{"z2", "^", "c"}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "3"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z1", "^", "b"}], "+", 
          RowBox[{
           RowBox[{"z2", "^", "c"}], " ", "z3"}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "4"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{"z2", "^", "c"}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "5"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z1"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{"z2", "^", "c"}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "6"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z1"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{
           RowBox[{"z2", "^", "c"}], " ", "z3"}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "7"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z1", "^", "b"}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z2", "^", "c"}]}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "8"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z1", "^", "b"}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z2", "^", "c"}]}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "9"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{
           RowBox[{"z1", "^", "b"}], " ", "z3"}], "+", 
          RowBox[{
           RowBox[{"z2", "^", "c"}], " ", "z3"}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "10"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{
           RowBox[{"z1", "^", "b"}], " ", "z2"}], "+", 
          RowBox[{
           RowBox[{"z2", "^", "c"}], " ", "z3"}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "11"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z2", "^", "c"}]}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "12"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], " ", "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z2", "^", "c"}]}], " ", "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "13"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], " ", "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z2", "^", "c"}]}], " ", "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "14"}], ",", 
         RowBox[{
          RowBox[{"z0", "^", "a"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z2", "^", "c"}]}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "15"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z1"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], " ", "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z2", "^", "c"}]}], " ", "+", 
          RowBox[{"z2", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "16"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z1"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z2", "^", "c"}]}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "17"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z1"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z2", "^", "c"}]}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "18"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z2"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], " ", "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z2", "^", "c"}]}], " ", "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"type", "\[Equal]", "19"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z0", "^", "a"}], " ", "z2"}], "+", 
          RowBox[{"z0", " ", 
           RowBox[{"z1", "^", "b"}]}], "+", 
          RowBox[{
           RowBox[{"z2", "^", "c"}], " ", "z3"}], "+", 
          RowBox[{"z1", " ", 
           RowBox[{"z3", "^", "d"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Apply", "[", 
       RowBox[{"F", ",", "abcd"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.809278695511982*^9, 3.809278698912807*^9}, {
  3.809278734973401*^9, 3.8092788397925*^9}, {3.8092788715924253`*^9, 
  3.809278923373888*^9}, {3.844345024944017*^9, 3.844345029130707*^9}},
 CellLabel->
  "In[782]:=",ExpressionUUID->"07f23537-2d82-4b1b-9d95-058bb25542c4"]
}, Closed]],

Cell[CellGroupData[{

Cell["scaling weights (q_i) by type", "Subsubsection",
 CellChangeTimes->{{3.8092785205779667`*^9, 3.809278531397732*^9}, {
  3.809279596854122*^9, 
  3.809279613880426*^9}},ExpressionUUID->"a365f74c-4e8d-40ad-9dc5-\
88ad4bf25c82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qsByType", "[", 
    RowBox[{"type_", ",", "abcd_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a0", "=", 
       RowBox[{"abcd", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", 
      RowBox[{"a1", "=", 
       RowBox[{"abcd", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", 
      RowBox[{"a2", "=", 
       RowBox[{"abcd", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", 
      RowBox[{"a3", "=", 
       RowBox[{"abcd", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"type", "\[Equal]", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{"1", "/", "a1"}], ",", 
          RowBox[{"1", "/", "a2"}], ",", 
          RowBox[{"1", "/", "a3"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{"1", "/", "a1"}], ",", 
          RowBox[{"1", "/", "a2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a2", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a2", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{"1", "/", "a1"}], ",", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"a3", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", "a3"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a2", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", "a3"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "4"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1"}], ")"}]}], ",", 
          RowBox[{"1", "/", "a2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a2", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a2", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "5"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{"1", "/", "a2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a2", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a2", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "6"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a3", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", "a3"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a2", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", "a3"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "7"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{"1", "/", "a1"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a1", " ", "a2"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", 
              RowBox[{"(", 
               RowBox[{"a2", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a1", " ", "a2", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "8"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{"1", "/", "a1"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a1", " ", "a2"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a1", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "9"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a3", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", "a3"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{"a1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a3", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", " ", "a3"}], "-", "1"}], ")"}]}], ")"}]}]}], 
          ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", "a3"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "10"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{"a2", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", "a2", " ", "a3"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", 
              RowBox[{"(", 
               RowBox[{"a3", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", "a2", " ", "a3"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", "a2", " ", "a3"}], "+", "1"}], ")"}]}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "11"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1", " ", "a2"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", 
              RowBox[{"(", 
               RowBox[{"a2", "-", "1"}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{"a0", "-", "1"}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1", " ", "a2", " ", "a3"}], ")"}]}]}], "}"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "12"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a2"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "13"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1", " ", "a2"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "14"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "a0"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a2"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "a3"}], ")"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "15"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{"a1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a0", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ")"}]}]}], 
          ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], "-", 
             RowBox[{"a1", 
              RowBox[{"(", 
               RowBox[{"a0", "-", "1"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a2", " ", "a3", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ")"}]}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "16"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{"a1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a0", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ")"}]}]}], 
          ",", 
          RowBox[{"a1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a0", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ")"}]}]}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "17"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a0", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ",", 
          RowBox[{"a0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a1", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ")"}]}]}], 
          ",", 
          RowBox[{"a1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a0", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1"}], "-", "1"}], ")"}]}], ")"}]}]}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "18"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", 
              RowBox[{"(", 
               RowBox[{"a2", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{"a0", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2"}], "+", "1"}], ")"}]}], ",", 
          RowBox[{"a2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a0", 
               RowBox[{"(", 
                RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", " ", "a1", " ", "a2"}], "+", "1"}], ")"}]}], 
             ")"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"type", "\[Equal]", "19"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a3", 
                 RowBox[{"(", 
                  RowBox[{"a2", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], "-",
              "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2", " ", "a3"}], "-", "1"}], 
            ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a2", 
                 RowBox[{"(", 
                  RowBox[{"a0", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], "-",
              "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2", " ", "a3"}], "-", "1"}], 
            ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", 
                 RowBox[{"(", 
                  RowBox[{"a3", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], "-",
              "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2", " ", "a3"}], "-", "1"}], 
            ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a0", 
                 RowBox[{"(", 
                  RowBox[{"a1", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], "-",
              "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a0", " ", "a1", " ", "a2", " ", "a3"}], "-", "1"}], 
            ")"}]}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[783]:=",ExpressionUUID->"70b840a2-c1ee-4d77-a2c6-19b2ef19ff3e"]
}, Closed]],

Cell[CellGroupData[{

Cell["solve Diophantine equations for links (by type and subtype)", \
"Subsubsection",
 CellChangeTimes->{{3.7970038318117323`*^9, 3.797003834511344*^9}, {
  3.8092783750480003`*^9, 
  3.8092784213187532`*^9}},ExpressionUUID->"d7d08940-546c-47af-8fe2-\
0f84d4f1a9ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SolveIntegerEqForLinks", "[", 
    RowBox[{"eq_", ",", "p_", ",", "q_", ",", "MinpPlusq_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FindInstance", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"eq", ",", 
        RowBox[{"p", "\[GreaterEqual]", "0"}], ",", 
        RowBox[{"q", "\[GreaterEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", "+", "q"}], ">=", "MinpPlusq"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "q"}], "}"}], ",", "Integers"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8093133986563597`*^9, 3.809313427991243*^9}, {
  3.80931346758442*^9, 3.8093134706907883`*^9}, {3.809313506137496*^9, 
  3.809313566555606*^9}, {3.809318333815094*^9, 3.809318337443227*^9}},
 CellLabel->
  "In[784]:=",ExpressionUUID->"5b0b01bf-e8ab-434d-b57d-8640e18b0d19"],

Cell["for a link between x_i and x_j:", "Text",
 CellChangeTimes->{{3.809280791605949*^9, 
  3.809280799541243*^9}},ExpressionUUID->"d5ecefa0-e749-4cab-a9bc-\
57eee9976feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindLink", "[", 
     RowBox[{"i_", ",", "j_", ",", "vars_", ",", "qs_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m0", ",", "LHS", ",", "p", ",", "q", ",", "sol"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m0", "=", 
        RowBox[{"Apply", "[", 
         RowBox[{"LCM", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Denominator", "[", "#", "]"}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"qs", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"LHS", "=", 
        RowBox[{
         RowBox[{"m0", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"qs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], " ", "p"}], "+", 
            RowBox[{
             RowBox[{"qs", "[", 
              RowBox[{"[", "j", "]"}], "]"}], " ", "q"}]}], ")"}]}], "//", 
         "Expand"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{"SolveIntegerEqForLinks", "[", 
         RowBox[{
          RowBox[{"LHS", "\[Equal]", "m0"}], ",", "p", ",", "q", ",", "3"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "sol", "]"}], "\[Equal]", "2"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "^", "p"}], " ", 
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "^", "q"}]}], "/.", "sol"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", "Null"}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.809280713814722*^9, 3.809280778360639*^9}, {
   3.8092808269835157`*^9, 3.8092808297974358`*^9}, {3.8092809132510347`*^9, 
   3.809280966604488*^9}, {3.809281014641024*^9, 3.809281020550269*^9}, {
   3.809281066069997*^9, 3.809281140887866*^9}, {3.809281177560471*^9, 
   3.809281289741723*^9}, {3.809281443650025*^9, 3.809281657251745*^9}, {
   3.809281687862729*^9, 3.8092817023236322`*^9}, {3.8092826052338247`*^9, 
   3.809282633019356*^9}, 3.8093135295805387`*^9, {3.809313581588601*^9, 
   3.8093135824361973`*^9}, {3.809313676191201*^9, 3.809313719694879*^9}, {
   3.809314057325962*^9, 3.809314067032502*^9}, {3.844345060558346*^9, 
   3.8443450608724823`*^9}},
 CellLabel->
  "In[785]:=",ExpressionUUID->"bfc6ad6e-25ff-448c-8939-493628e7b934"],

Cell["for a pointed link between x_i and x_j, pointing to x_k:", "Text",
 CellChangeTimes->{{3.809280791605949*^9, 
  3.809280810925865*^9}},ExpressionUUID->"42adf31d-4197-40c6-bd09-\
cf6c40799a13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindPointedLink", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "vars_", ",", "qs_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m0", ",", "LHS", ",", "p", ",", "q", ",", "sol"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m0", "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"LCM", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Denominator", "[", "#", "]"}], "&"}], "/@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"qs", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"qs", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"LHS", "=", 
       RowBox[{
        RowBox[{"m0", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "p"}], "+", 
           RowBox[{
            RowBox[{"qs", "[", 
             RowBox[{"[", "j", "]"}], "]"}], " ", "q"}], "+", 
           RowBox[{"qs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"SolveIntegerEqForLinks", "[", 
        RowBox[{
         RowBox[{"LHS", "\[Equal]", "m0"}], ",", "p", ",", "q", ",", "2"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "sol", "]"}], "\[Equal]", "2"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "^", "p"}], " ", 
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "^", "q"}], " ", 
          RowBox[{"vars", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], " ", "/.", "sol"}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", "Null"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.809280781400119*^9, 3.809280785476837*^9}, {
  3.809281747695833*^9, 3.809281807557715*^9}, {3.809281844213807*^9, 
  3.809281876281887*^9}, {3.8092825821258802`*^9, 3.809282587550172*^9}, {
  3.80931359297358*^9, 3.809313594624579*^9}, {3.844345067646743*^9, 
  3.8443450679872427`*^9}},
 CellLabel->
  "In[786]:=",ExpressionUUID->"62ea0949-9e39-49ec-8c21-8edea3529063"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolutionByTypeAndSubtype", "[", 
     RowBox[{"type_", ",", "subtype_", ",", "abcd_", ",", "vars_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "qs", ",", "solutionExists", ",", "FxForlink", ",", "z0", ",", "z1", 
        ",", "z2", ",", "z3", ",", "a", ",", "b", ",", "c", ",", "d", ",", 
        "L1", ",", "L2", ",", "L3", ",", "AllLinks"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"z0", "=", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"z1", "=", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{"z2", "=", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", 
       RowBox[{"z3", "=", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"b", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{"c", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", 
       RowBox[{"d", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "8", ",", "9", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
             "16", ",", "17", ",", "18"}], "}"}], ",", "type"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"qs", "=", 
           RowBox[{"qsByType", "[", 
            RowBox[{"type", ",", "abcd"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AllLinks", "=", 
           RowBox[{"Which", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"type", "\[Equal]", "8"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindLink", "[", 
               RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "8"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindPointedLink", "[", 
               RowBox[{"3", ",", "4", ",", "1", ",", "vars", ",", "qs"}], 
               "]"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "9"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindLink", "[", 
               RowBox[{"2", ",", "3", ",", "vars", ",", "qs"}], "]"}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "9"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindPointedLink", "[", 
               RowBox[{"2", ",", "3", ",", "1", ",", "vars", ",", "qs"}], 
               "]"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "12"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindLink", "[", 
               RowBox[{"2", ",", "3", ",", "vars", ",", "qs"}], "]"}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "12"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindPointedLink", "[", 
               RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
               "]"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "13"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindLink", "[", 
               RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "14"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "3", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "14"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "14"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "3"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"3", ",", "4", ",", "2", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "14"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "4"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"3", ",", "4", ",", "2", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "4", ",", "3", ",", "vars", ",", "qs"}], 
                "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "15"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindLink", "[", 
               RowBox[{"2", ",", "3", ",", "vars", ",", "qs"}], "]"}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "15"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindPointedLink", "[", 
               RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
               "]"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "16"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "3", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "16"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "16"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "3"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "4", ",", "3", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "17"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindLink", "[", 
                RowBox[{"1", ",", "3", ",", "vars", ",", "qs"}], "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "17"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"1", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindLink", "[", 
                RowBox[{"2", ",", "4", ",", "vars", ",", "qs"}], "]"}]}], 
              "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "17"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "3"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"1", ",", "3", ",", "4", ",", "vars", ",", "qs"}], 
                "]"}], ",", 
               RowBox[{"FindPointedLink", "[", 
                RowBox[{"2", ",", "4", ",", "3", ",", "vars", ",", "qs"}], 
                "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "\[Equal]", "18"}], "&&", 
              RowBox[{"subtype", "\[Equal]", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"FindLink", "[", 
               RowBox[{"3", ",", "4", ",", "vars", ",", "qs"}], "]"}], 
              "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"AllLinks", ",", "Null"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"solutionExists", "=", "False"}], ";", 
             RowBox[{"FxForlink", "=", "0"}], ";"}], "\[IndentingNewLine]", 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"solutionExists", "=", "True"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"FxForlink", "=", 
              RowBox[{"Total", "[", "AllLinks", "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"solutionExists", "=", "True"}], ";", 
          RowBox[{"FxForlink", "=", "0"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"solutionExists", ",", "FxForlink"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SolutionByTypeAndSubtype", "[", 
  RowBox[{"16", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z0", ",", "z1", ",", "z2", ",", "z3"}], "}"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.809280071819067*^9, 3.809280144219102*^9}, {
   3.80928018048835*^9, 3.809280229292828*^9}, {3.809280259805641*^9, 
   3.809280312531904*^9}, {3.809280436395697*^9, 3.809280495186105*^9}, {
   3.8092805728053637`*^9, 3.809280618088653*^9}, {3.809280862637867*^9, 
   3.809280864102571*^9}, {3.809281734607012*^9, 3.809281737901143*^9}, {
   3.80928197036026*^9, 3.809282124884472*^9}, {3.809282189846506*^9, 
   3.809282263306052*^9}, {3.80928234517595*^9, 3.809282463200165*^9}, {
   3.809282504000476*^9, 3.809282512327825*^9}, 3.809282666293292*^9, {
   3.809312524312456*^9, 3.809312568226696*^9}, {3.8093126865715113`*^9, 
   3.8093126870837*^9}, {3.809312719498785*^9, 3.8093127769095078`*^9}, {
   3.809312845888064*^9, 3.809312906297164*^9}, {3.8093129394888763`*^9, 
   3.809313081328071*^9}, {3.809313219990061*^9, 3.8093132202589903`*^9}, {
   3.809313254036941*^9, 3.809313261651634*^9}, {3.809314131883911*^9, 
   3.809314135037619*^9}, {3.8093142004925947`*^9, 3.809314200881895*^9}, {
   3.809314556487067*^9, 3.809314571263198*^9}, {3.809314643309991*^9, 
   3.8093146625467052`*^9}, {3.809314698639058*^9, 3.809314829688848*^9}, {
   3.809314879997147*^9, 3.809314881008935*^9}, {3.80931493932095*^9, 
   3.809315172079801*^9}, {3.809319287715806*^9, 3.809319319388404*^9}},
 CellLabel->
  "In[787]:=",ExpressionUUID->"228f5a3b-de6a-47c5-855b-9a18862c3d00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["z1", "4"]}], "+", 
    SuperscriptBox["z2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.809312680085815*^9, 3.809312689377328*^9}, {
   3.8093127405654593`*^9, 3.80931277715177*^9}, 3.809313083134945*^9, 
   3.8093132205490294`*^9, {3.809313256979043*^9, 3.8093132619428387`*^9}, {
   3.809314109512649*^9, 3.809314135217403*^9}, 3.809314201339409*^9, {
   3.809314557528596*^9, 3.809314571445941*^9}, {3.8093149373462753`*^9, 
   3.8093149714222393`*^9}, {3.809315130431912*^9, 3.809315172255815*^9}, 
   3.8093183614545813`*^9, 3.809343194601818*^9, 3.809343272346795*^9, 
   3.809347723736581*^9, 3.809350010553267*^9, 3.809350175449141*^9, 
   3.809353534958006*^9, 3.8093562480569353`*^9, 3.809356314322939*^9, 
   3.809371668433826*^9, 3.809371879028194*^9, 3.809420832377268*^9, 
   3.809884807509659*^9, 3.810047791151822*^9, 3.810063184549148*^9, 
   3.8115154540794086`*^9, 3.844345075693431*^9, 3.84435554016006*^9, {
   3.845353532776536*^9, 3.845353539060363*^9}, 3.8468586448261957`*^9, 
   3.846908129526808*^9},
 CellLabel->
  "Out[788]=",ExpressionUUID->"3863c837-f12b-41a0-9dde-de9ad82fa12d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LinkExists", "[", 
    RowBox[{"type_", ",", "subtype_", ",", "abcd_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"SolutionByTypeAndSubtype", "[", 
     RowBox[{"type", ",", "subtype", ",", "abcd", ",", 
      RowBox[{"{", 
       RowBox[{"z0", ",", "z1", ",", "z2", ",", "z3"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8093154807503977`*^9, 3.809315592517394*^9}, {
  3.809315814134568*^9, 3.809315818174637*^9}, {3.844345085983467*^9, 
  3.844345094703899*^9}},
 CellLabel->
  "In[789]:=",ExpressionUUID->"970c56c6-e7ae-48e3-a648-04bf5724ca83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NOfSubtypes", "[", "I_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "2", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "4", ",", 
      "2", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}], "[", 
    RowBox[{"[", "I", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.809319392356056*^9, 3.809319410642664*^9}, {
  3.8093194769885073`*^9, 3.8093194962477903`*^9}, {3.8443451177982264`*^9, 
  3.8443451180449467`*^9}},
 CellLabel->
  "In[790]:=",ExpressionUUID->"4223a890-64aa-49eb-988b-b91e2bb8a0e8"]
}, Closed]],

Cell[CellGroupData[{

Cell["CY condition, and generate F(x)", "Subsubsection",
 CellChangeTimes->{{3.809315319945332*^9, 3.809315336301567*^9}, {
  3.809315851970571*^9, 
  3.809315855862815*^9}},ExpressionUUID->"d6bee820-e753-4bb5-bf11-\
78ad51f0eb58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CYConditionByTypeAndSubtype", "[", 
     RowBox[{"type_", ",", "subtype_", ",", "abcd_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "qs", ",", "extracond", ",", "a", ",", "b", ",", "c", ",", "d"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"b", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", 
       RowBox[{"c", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", 
       RowBox[{"d", "=", 
        RowBox[{"abcd", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"extracond", "=", 
        RowBox[{
         RowBox[{"a", ">", "1"}], "&&", 
         RowBox[{"b", ">", "1"}], "&&", 
         RowBox[{"c", ">", "1"}], "&&", 
         RowBox[{"d", ">", "1"}]}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"extracond", "&&", 
          RowBox[{"LinkExists", "[", 
           RowBox[{"type", ",", "subtype", ",", "abcd"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"qs", "=", 
           RowBox[{"qsByType", "[", 
            RowBox[{"type", ",", "abcd"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AllTrue", "[", 
            RowBox[{"qs", ",", 
             RowBox[{
              RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Total", "[", "qs", "]"}], ">", "1"}], ")"}]}]}], ",", 
         "False"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"CYConditionByTypeAndSubtype", "[", 
  RowBox[{"8", ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "21", ",", "2", ",", "5"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CYConditionByTypeAndSubtype", "[", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "21", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.797123880564567*^9, 3.797123890830646*^9}, {
   3.7971349057318773`*^9, 3.797134993930277*^9}, {3.797135063277882*^9, 
   3.797135108721686*^9}, {3.7971351458470182`*^9, 3.797135154410677*^9}, {
   3.797135185340032*^9, 3.797135191961652*^9}, {3.797137486494678*^9, 
   3.797137502635748*^9}, {3.797137798014347*^9, 3.797137911888715*^9}, {
   3.797138096448262*^9, 3.797138106650798*^9}, {3.7971381571047297`*^9, 
   3.7971381701173763`*^9}, {3.7971382142724457`*^9, 3.797138343505252*^9}, {
   3.797138460853546*^9, 3.797138509346678*^9}, {3.7971385428105164`*^9, 
   3.797138572088447*^9}, {3.7971386542896357`*^9, 3.797138656927751*^9}, {
   3.797138693607189*^9, 3.797138830805575*^9}, {3.797138918713732*^9, 
   3.7971389525069647`*^9}, {3.797139098984866*^9, 3.797139170097095*^9}, {
   3.7971392142704887`*^9, 3.797139302903986*^9}, {3.797139375887792*^9, 
   3.797139382339189*^9}, {3.797139473103243*^9, 3.797139525851965*^9}, {
   3.797139563103312*^9, 3.797139689193713*^9}, {3.797139779847226*^9, 
   3.797139795523974*^9}, {3.7971398911314163`*^9, 3.797139893336855*^9}, {
   3.797158709714514*^9, 3.797158712134384*^9}, {3.797161800069346*^9, 
   3.7971618424583893`*^9}, {3.7971619547248993`*^9, 3.797161981623598*^9}, {
   3.797162510333241*^9, 3.7971625174667997`*^9}, 3.797162654012869*^9, {
   3.797162688786479*^9, 3.797162688992106*^9}, {3.797162753873383*^9, 
   3.797162782838406*^9}, {3.797165850944964*^9, 3.797165853269972*^9}, 
   3.79716594962575*^9, {3.797166043690346*^9, 3.797166073216066*^9}, {
   3.803189778139718*^9, 3.803189789019713*^9}, {3.803215276962069*^9, 
   3.8032152772462397`*^9}, {3.8032154206817827`*^9, 3.80321542128045*^9}, {
   3.803215473585121*^9, 3.8032154738779507`*^9}, {3.803215546971381*^9, 
   3.803215605264493*^9}, {3.809315345342127*^9, 3.8093153481959553`*^9}, {
   3.8093154322780313`*^9, 3.809315473447925*^9}, {3.809315603987488*^9, 
   3.8093156045441113`*^9}, {3.8093157208228073`*^9, 3.809315723722508*^9}, {
   3.8093157636146183`*^9, 3.809315783470399*^9}, {3.80931622836031*^9, 
   3.8093162286285677`*^9}, {3.8093163319669027`*^9, 3.809316332326136*^9}, {
   3.8093165332596407`*^9, 3.8093165354743147`*^9}, {3.8093165732404337`*^9, 
   3.809316573559772*^9}, {3.809316626682733*^9, 3.809316707506308*^9}, {
   3.8093167469031467`*^9, 3.8093167956040287`*^9}, {3.809317693641757*^9, 
   3.809317695853301*^9}, {3.809317758506501*^9, 3.80931775888076*^9}, {
   3.8093178589313583`*^9, 3.80931786845304*^9}, {3.809317908224546*^9, 
   3.809317931704063*^9}, {3.809318208342738*^9, 3.809318242257229*^9}, {
   3.80931846109686*^9, 3.809318499073238*^9}, {3.810047819149968*^9, 
   3.81004787196043*^9}, {3.844345339825685*^9, 3.84434541538951*^9}},
 CellLabel->
  "In[791]:=",ExpressionUUID->"bebffcee-9223-4ae9-9bad-975284f08291"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.809318201824435*^9, 3.809318242430827*^9}, 
   3.809318367736485*^9, {3.8093184624184313`*^9, 3.809318499395874*^9}, 
   3.809343195131462*^9, 3.809343272708148*^9, 3.809347724110588*^9, 
   3.8093500109149113`*^9, 3.8093501758958*^9, 3.809353535281917*^9, 
   3.80935624839699*^9, 3.809356314658325*^9, 3.80937166877061*^9, 
   3.809371879369238*^9, 3.8094208328719683`*^9, 3.8098848079419613`*^9, 
   3.810047791614757*^9, {3.810047859359089*^9, 3.810047872170888*^9}, 
   3.810063185062722*^9, 3.811515454622242*^9, {3.844345378536003*^9, 
   3.84434541589524*^9}, 3.84435554021203*^9, {3.845353532819283*^9, 
   3.8453535390889*^9}, 3.846858644880019*^9, 3.846908129601275*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"48774c47-100f-400b-a8c2-5db736c6f3e6"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.809318201824435*^9, 3.809318242430827*^9}, 
   3.809318367736485*^9, {3.8093184624184313`*^9, 3.809318499395874*^9}, 
   3.809343195131462*^9, 3.809343272708148*^9, 3.809347724110588*^9, 
   3.8093500109149113`*^9, 3.8093501758958*^9, 3.809353535281917*^9, 
   3.80935624839699*^9, 3.809356314658325*^9, 3.80937166877061*^9, 
   3.809371879369238*^9, 3.8094208328719683`*^9, 3.8098848079419613`*^9, 
   3.810047791614757*^9, {3.810047859359089*^9, 3.810047872170888*^9}, 
   3.810063185062722*^9, 3.811515454622242*^9, {3.844345378536003*^9, 
   3.84434541589524*^9}, 3.84435554021203*^9, {3.845353532819283*^9, 
   3.8453535390889*^9}, 3.846858644880019*^9, 3.8469081296035*^9},
 CellLabel->
  "Out[793]=",ExpressionUUID->"b6d92eed-84ba-45c3-8fc3-c6874db19eeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FxByTypeAndSubtype", "[", 
     RowBox[{
     "type_Integer", ",", "subtype_Integer", ",", "abcd_List", ",", 
      "vars_List"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"notIsolated", ",", "Flink"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Flink", "=", 
        RowBox[{"SolutionByTypeAndSubtype", "[", 
         RowBox[{"type", ",", "subtype", ",", "abcd", ",", "vars"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Flink", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "False"}], ",", 
         RowBox[{"Print", "[", "\"\<Warning: Not isolated!\>\"", "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FxSkeletonByType", "[", 
         RowBox[{"type", ",", "abcd", ",", "vars"}], "]"}], "+", 
        RowBox[{"Flink", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FxByTypeAndSubtype", "[", 
  RowBox[{"8", ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "21", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.809315877774757*^9, 3.809315896318845*^9}, {
   3.809315943146394*^9, 3.809316196341116*^9}, {3.809318387560111*^9, 
   3.809318417774352*^9}, {3.810047918897743*^9, 3.81004791979457*^9}, {
   3.810048194881893*^9, 3.810048211946219*^9}, 3.8115155118387747`*^9, {
   3.811515596722877*^9, 3.811515624710647*^9}},
 CellLabel->
  "In[794]:=",ExpressionUUID->"e557b457-26d7-42f0-b310-a31c8d1a4c74"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "3"], "+", 
  SubsuperscriptBox["x", "2", "21"], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubsuperscriptBox["x", "3", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["x", "4"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubsuperscriptBox["x", "4", "5"]}]}]], "Output",
 CellChangeTimes->{{3.8093161221739063`*^9, 3.809316196480267*^9}, 
   3.809318213494638*^9, {3.809318391672295*^9, 3.8093184179930964`*^9}, 
   3.8093431952270613`*^9, 3.809343272788125*^9, 3.809347724181466*^9, 
   3.809350010987994*^9, 3.809350175998811*^9, 3.809353535352309*^9, 
   3.809356248467533*^9, 3.8093563147357283`*^9, 3.809371668843659*^9, 
   3.809371879432905*^9, 3.809420832979415*^9, 3.809884808038363*^9, 
   3.8100477916904182`*^9, 3.810047920643018*^9, {3.81004819862978*^9, 
   3.81004821435989*^9}, 3.810063185279882*^9, 3.811515454844153*^9, 
   3.811515513748892*^9, {3.8115155971564903`*^9, 3.811515630620097*^9}, 
   3.844345447627248*^9, 3.844355540249476*^9, {3.845353532841961*^9, 
   3.845353539099154*^9}, 3.84685864490098*^9, 3.846908129624269*^9},
 CellLabel->
  "Out[795]=",ExpressionUUID->"be8b5853-28c6-4a49-a3be-d2c724f84888"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FxByTypeAndSubtype", "[", 
  RowBox[{"8", ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "25", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811515474939644*^9, 3.8115154906338243`*^9}, {
  3.811515592913389*^9, 3.811515628487732*^9}},
 CellLabel->
  "In[796]:=",ExpressionUUID->"2f4238f3-af44-4c56-a7c9-f18b2f232412"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "5"], "+", 
  SubsuperscriptBox["x", "2", "25"], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubsuperscriptBox["x", "3", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["x", "4"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubsuperscriptBox["x", "4", "3"]}]}]], "Output",
 CellChangeTimes->{{3.811515488226268*^9, 3.8115154909385767`*^9}, {
   3.811515593548868*^9, 3.811515628925967*^9}, 3.844355540285461*^9, {
   3.845353532933238*^9, 3.8453535391176033`*^9}, 3.846858644909511*^9, 
   3.846908129645878*^9},
 CellLabel->
  "Out[796]=",ExpressionUUID->"50c5f55e-643e-411a-837e-91e29c415a83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FxByTypeAndSubtype", "[", 
  RowBox[{"14", ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.811519327873735*^9, 3.811519345299485*^9}, {
  3.811593933605967*^9, 3.811593936109717*^9}},
 CellLabel->
  "In[797]:=",ExpressionUUID->"6a2e21c9-d8d9-4b07-b34b-64eb7cc40806"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "31"], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubsuperscriptBox["x", "2", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubsuperscriptBox["x", "3", "3"]}], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["x", "4"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubsuperscriptBox["x", "4", "5"]}]}]], "Output",
 CellChangeTimes->{{3.811519338727689*^9, 3.811519345459402*^9}, {
   3.811593934140996*^9, 3.811593936273259*^9}, 3.8443555403199863`*^9, {
   3.8453535329543533`*^9, 3.845353539135565*^9}, 3.846858644933518*^9, 
   3.846908129683189*^9},
 CellLabel->
  "Out[797]=",ExpressionUUID->"cbea1de4-f3d9-40f2-846d-39bb66f01bb2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["F(x) from Type(a,b,c,d)", "Subsubsection",
 CellChangeTimes->{{3.809315319945332*^9, 3.809315336301567*^9}, {
   3.809315851970571*^9, 3.809315855862815*^9}, {3.84435123755729*^9, 
   3.844351242044498*^9}, {3.8443519787279053`*^9, 3.844351981067728*^9}, 
   3.844352025155513*^9},ExpressionUUID->"ee7d0c77-2f20-4029-bffa-\
fedd4f7b1715"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.844352156420493*^9, 3.8443521591973257`*^9}},
 CellLabel->
  "In[798]:=",ExpressionUUID->"dd764043-79da-46b5-8ce2-60e4b3562a3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FfromABCD", "[", 
     RowBox[{"Type_List", ",", "abcd_", ",", 
      RowBox[{"vars_List", ":", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "1"], ",", 
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"], ",", 
         SubscriptBox["x", "4"]}], "}"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t", ",", "st"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"Type", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"st", "=", 
        RowBox[{"Type", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IntegerQ", "[", "t", "]"}], "&&", 
          RowBox[{"0", "<", "t", "<", "20"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"IntegerQ", "[", "st", "]"}], "&&", 
            RowBox[{"0", "<", "st", "<=", 
             RowBox[{"NOfSubtypes", "[", "t", "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"CYConditionByTypeAndSubtype", "[", 
                RowBox[{"t", ",", "st", ",", "abcd"}], "]"}], "==", "False"}],
               ",", 
              RowBox[{
              "Print", "[", "\"\<Not a canonical singularity.\>\"", "]"}]}], 
             "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"FxByTypeAndSubtype", "[", 
             RowBox[{"t", ",", "st", ",", "abcd", ",", "vars"}], "]"}]}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"Print", "[", "\"\<Invalid input.\>\"", "]"}]}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<Invalid input.\>\"", "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FfromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2", ",", "2", ",", "200"}], "}"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.844351258222577*^9, 3.844351500127862*^9}, {
  3.844351553980756*^9, 3.844351649570249*^9}, {3.844351681474783*^9, 
  3.844351871383483*^9}, {3.844351922480484*^9, 3.844351965578175*^9}, {
  3.844352045564904*^9, 3.844352048714953*^9}, {3.844352134730639*^9, 
  3.844352142729109*^9}},
 CellLabel->
  "In[799]:=",ExpressionUUID->"25b6e8ac-47ba-4360-8158-c484dbc84acd"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "20"], "+", 
  SubsuperscriptBox["x", "2", "2"], "+", 
  SubsuperscriptBox["x", "3", "2"], "+", 
  SubsuperscriptBox["x", "4", "200"]}]], "Output",
 CellChangeTimes->{{3.84435183816866*^9, 3.8443518719076777`*^9}, {
   3.844351951856015*^9, 3.844351966153338*^9}, {3.8443520459222527`*^9, 
   3.844352049101145*^9}, {3.8443521384116173`*^9, 3.844352145004425*^9}, 
   3.844355540360983*^9, {3.845353532967133*^9, 3.8453535391583567`*^9}, 
   3.846858644945723*^9, 3.846908129719363*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"02622dfd-8c0f-4d35-91f4-88f818cd5199"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BasicIHSdataFromABCD routine", "Subsubsection",
 CellChangeTimes->{{3.84433297885728*^9, 3.844332983694561*^9}, {
  3.844352101440604*^9, 
  3.844352103612031*^9}},ExpressionUUID->"1505a05a-f436-4e58-b30e-\
7e1315666ead"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicIHSdataFromABCD0", "[", 
    RowBox[{"Type_", " ", ",", "abcd_", ",", 
     RowBox[{"vars_List", ":", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "1"], ",", 
        SubscriptBox["x", "2"], ",", 
        SubscriptBox["x", "3"], ",", 
        SubscriptBox["x", "4"]}], "}"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "F", ",", "t", ",", "st", ",", "qs", ",", "Sumq", ",", "\[Mu]", ",", 
       "specL", ",", "spec\[CapitalDelta]", ",", "modality", ",", "f", ",", 
       "dH", ",", "RA", ",", "RB", ",", "nh", ",", "nv", ",", "marginalDefs", 
       ",", "irrelDefs", ",", "relDefs", ",", "rANDb3", ",", "r", ",", "b3", 
       ",", "rHat", ",", "dHHat", ",", "\[CapitalGamma]", ",", "gs", ",", 
       "CBspec", ",", "a", ",", "c", ",", "nMarginal", ",", "qsAndTest"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"t", "=", 
       RowBox[{"Type", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", 
      RowBox[{"st", "=", 
       RowBox[{"Type", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qs", "=", 
       RowBox[{"qsByType", "[", 
        RowBox[{"t", ",", "abcd"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Sumq", "=", 
       RowBox[{"Total", "[", "qs", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"F", "=", 
       RowBox[{"FfromABCD", "[", 
        RowBox[{"Type", ",", "abcd"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Mu]", "=", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "#"}], "-", "1"}], ")"}], "&"}], "/@", "qs"}], 
         ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"specL", "=", 
       RowBox[{"SpectrumOfXFromqs", "[", "qs", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"spec\[CapitalDelta]", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Sumq", "-", "#"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"Sumq", "-", "1"}], ")"}]}], "&"}], "/@", "specL"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"spec\[CapitalDelta]", ",", 
           RowBox[{
            RowBox[{"#", "\[Equal]", "1"}], "&"}]}], "]"}], "//", "Length"}], 
        ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"CBspec", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"spec\[CapitalDelta]", ",", 
          RowBox[{
           RowBox[{"#", ">", "1"}], "&"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rHat", "=", 
       RowBox[{"Length", "[", "CBspec", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dH", "=", 
       RowBox[{"rHat", "+", "f"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"RA", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "-", "1"}], "&"}], "/@", "CBspec"}], ")"}], "//", 
        "Total"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"RB", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "dH"}], "-", "f"}], ")"}], "/", "4"}], " ", 
        RowBox[{"Max", "[", "spec\[CapitalDelta]", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nh", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "RA"}], "+", 
        RowBox[{"4", " ", "RB"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"dH", "-", "f", "+", 
        RowBox[{"2", " ", "RA"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"a", "=", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{"nh", "+", 
          RowBox[{"5", " ", "nv"}]}], ")"}]}]}], ";", 
      RowBox[{"c", "=", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"nh", "+", 
          RowBox[{"2", " ", "nv"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"marginalDefs", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"spec\[CapitalDelta]", ",", 
         RowBox[{
          RowBox[{"#", "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"irrelDefs", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"spec\[CapitalDelta]", ",", 
         RowBox[{
          RowBox[{"#", "<", "0"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"relDefs", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"spec\[CapitalDelta]", ",", 
         RowBox[{
          RowBox[{"#", ">", "0"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nMarginal", "=", 
       RowBox[{"Length", "[", "marginalDefs", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"modality", "=", 
       RowBox[{"nMarginal", "+", 
        RowBox[{"Length", "[", "irrelDefs", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rANDb3", "=", 
       RowBox[{"rANDb3fromNewton", "[", 
        RowBox[{"F", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r", "=", 
       RowBox[{"rANDb3", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"b3", "=", 
       RowBox[{"rANDb3", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"gs", "=", 
       RowBox[{"rANDb3", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dHHat", "=", 
       RowBox[{"r", "+", "f"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalGamma]", "=", 
       RowBox[{"\[CapitalGamma]ofSE5", "[", "qs", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<F\>\"", "->", "F"}], ",", 
        RowBox[{"\"\<qs\>\"", "->", "qs"}], ",", 
        RowBox[{"\"\<r\>\"", "\[Rule]", "r"}], ",", 
        RowBox[{"\"\<f\>\"", "->", "f"}], ",", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(H\)]\)\>\"", "->", "dH"}], 
        ",", 
        RowBox[{"\"\<\!\(\*OverscriptBox[\(r\), \(^\)]\)\>\"", "->", "rHat"}],
         ",", 
        RowBox[{
        "\"\<\!\(\*OverscriptBox[SubscriptBox[\(d\), \(H\)], \(^\)]\)\>\"", "->",
          "dHHat"}], ",", 
        RowBox[{"\"\<\[Mu]\>\"", "\[Rule]", "\[Mu]"}], ",", 
        RowBox[{"\"\<modality\>\"", "\[Rule]", "modality"}], ",", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(n\), \(h\)]\)\>\"", "->", "nh"}], 
        ",", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(n\), \(v\)]\)\>\"", "->", "nv"}], 
        ",", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(b\), \(3\)]\)\>\"", "\[Rule]", "b3"}], ",", 
        
        RowBox[{"\"\<\[CapitalDelta]A\>\"", "->", 
         RowBox[{"nh", "-", "nv", "-", "dHHat"}]}], ",", 
        RowBox[{"\"\<gC\>\"", "\[Rule]", "gs"}], ",", 
        RowBox[{"\"\<specL\>\"", "\[Rule]", "specL"}], ",", 
        RowBox[{"\"\<CB spectrum\>\"", "\[Rule]", "CBspec"}], ",", 
        RowBox[{"\"\<a\>\"", "\[Rule]", "a"}], ",", 
        RowBox[{"\"\<c\>\"", "\[Rule]", "c"}], ",", 
        RowBox[{"\"\<marginal Defs\>\"", "->", "nMarginal"}], ",", 
        RowBox[{
        "\"\<Tor \!\(\*SubscriptBox[\(H\), \(2\)]\)\>\"", "\[Rule]", 
         "\[CapitalGamma]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.84435261223881*^9, 3.8443526744216537`*^9}, {
  3.8443527048306103`*^9, 3.844352749408381*^9}, {3.844352781104383*^9, 
  3.844352821081091*^9}, {3.844352854146483*^9, 3.844352854609017*^9}},
 CellLabel->
  "In[801]:=",ExpressionUUID->"a6514be4-c6c1-48e2-a886-41aca1fb57be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicIHSdataFromABCD", "[", 
    RowBox[{"Type_List", ",", "abcd_", ",", 
     RowBox[{"vars_List", ":", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "1"], ",", 
        SubscriptBox["x", "2"], ",", 
        SubscriptBox["x", "3"], ",", 
        SubscriptBox["x", "4"]}], "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "st"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"t", "=", 
       RowBox[{"Type", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", 
      RowBox[{"st", "=", 
       RowBox[{"Type", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IntegerQ", "[", "t", "]"}], "&&", 
         RowBox[{"0", "<", "t", "<", "20"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", "st", "]"}], "&&", 
           RowBox[{"0", "<", "st", "<=", 
            RowBox[{"NOfSubtypes", "[", "t", "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"CYConditionByTypeAndSubtype", "[", 
             RowBox[{"t", ",", "st", ",", "abcd"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"BasicIHSdataFromABCD0", "[", 
             RowBox[{"Type", " ", ",", "abcd", ",", "vars"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
            "Print", "[", 
             "\"\<Invalid input. Not a canonical singularity.\>\"", "]"}]}], 
           "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "\"\<Invalid input.\>\"", "]"}]}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "\"\<Invalid input.\>\"", "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.803142996667478*^9, 3.803143167421384*^9}, {
   3.803143252213464*^9, 3.803143299146934*^9}, {3.8031434902658777`*^9, 
   3.803143568615058*^9}, {3.803143602466144*^9, 3.803143622383309*^9}, {
   3.8031437091264553`*^9, 3.803143765482963*^9}, {3.80314385062222*^9, 
   3.803143899644853*^9}, {3.8031439333980217`*^9, 3.8031440760811234`*^9}, {
   3.803144117434843*^9, 3.80314430527551*^9}, {3.803144335984764*^9, 
   3.803144405268784*^9}, {3.803144444274823*^9, 3.803144643912713*^9}, {
   3.803144751102248*^9, 3.803144797410018*^9}, {3.8031451488458242`*^9, 
   3.803145148992001*^9}, {3.803147006812543*^9, 3.8031470204366627`*^9}, {
   3.803147372306053*^9, 3.8031473932647448`*^9}, {3.803181794330345*^9, 
   3.803181875911528*^9}, {3.803182173031389*^9, 3.803182192481741*^9}, {
   3.803182246785275*^9, 3.8031822568716717`*^9}, {3.803182287605549*^9, 
   3.803182366998086*^9}, {3.803182406639207*^9, 3.8031824097922487`*^9}, {
   3.803182463901794*^9, 3.8031824679837027`*^9}, {3.803182581822947*^9, 
   3.80318259640621*^9}, {3.803182654123767*^9, 3.80318273570643*^9}, 
   3.803182839426096*^9, {3.803182900455455*^9, 3.8031829103944063`*^9}, {
   3.84433199086852*^9, 3.8443319915871353`*^9}, {3.844332086707671*^9, 
   3.844332097064494*^9}, {3.844332181402131*^9, 3.844332209016148*^9}, {
   3.844332283660263*^9, 3.844332303403126*^9}, {3.8443323633672523`*^9, 
   3.844332419264061*^9}, {3.84433246928373*^9, 3.844332478357588*^9}, {
   3.844343706115135*^9, 3.844343797283224*^9}, {3.8443438333970823`*^9, 
   3.844343838289607*^9}, {3.844352421524663*^9, 3.844352437320155*^9}, {
   3.84435247597467*^9, 3.844352477886778*^9}, {3.8443525144165907`*^9, 
   3.844352607086536*^9}, {3.844352835191411*^9, 3.844352847899146*^9}, {
   3.8443530702253323`*^9, 3.8443530865683403`*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"9de2a0cd-b091-4126-b5a1-0c5d0323e896"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Resolution", "Subsection",
 CellChangeTimes->{{3.845353243523621*^9, 
  3.8453532476232967`*^9}},ExpressionUUID->"7f51796d-3ea1-4ce0-aa27-\
24002fc93dba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ftoK", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "coefslist", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"coefslist", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"#", "=!=", "0"}], ",", "1", ",", "0"}], "]"}], "&"}],
              ",", "coefslist", ",", 
             RowBox[{"{", 
              RowBox[{"ArrayDepth", "[", "coefslist", "]"}], "}"}]}], "]"}], 
           ",", "1"}], "]"}], "-", "1"}], ")"}], "//", "Reverse"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"findWf", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Kf", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Kf", "=", 
       RowBox[{"ftoK", "[", 
        RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", ">", "0"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"z", ">", "0"}], ",", 
             RowBox[{"w", ">", "0"}], ",", 
             RowBox[{
              RowBox[{"x", "+", "y", "+", "z", "+", "w"}], ">", "1"}]}], 
            "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Kf", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ".", 
                RowBox[{"{", 
                 RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], "-", 
               "x", "-", "y", "-", "z", "-", "w"}], "\[GreaterEqual]", 
              RowBox[{"-", "1"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "Kf", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
         "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "S", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], ",", 
           RowBox[{"x", "+", "y", "+", "z", "+", "w", "-", "1"}]}], "}"}], "/.",
          "S"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"translate", "[", "i_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "<=", "4"}], ",", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"\"\<x\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"\"\<\[Delta][\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"(", 
        RowBox[{"i", "-", "4"}], ")"}], "]"}], "<>", "\"\<]\>\""}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"genblp", "[", 
   RowBox[{"vecs_", ",", "posblp_", ",", "prevcones_", ",", "prevblp_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cones", ",", "blp", ",", "cone", ",", "m", ",", "n", ",", "x", ",", "y",
       ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "prevblp", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"Length", "[", "vecs", "]"}], "-", "4"}]}], ",", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"translate", "[", 
              RowBox[{"prevcones", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "prevcones", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"translate", "[", 
                    RowBox[{"prevblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2", ",", "j"}], "]"}], "]"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"prevblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
                  "]"}], ",", 
                 RowBox[{"prevblp", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"translate", "[", 
                RowBox[{"prevblp", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "prevblp", "]"}]}], "}"}]}], "]"}]}], 
          "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "posblp", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"posblp", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", "4", ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"x", "=", "False"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", 
              RowBox[{"Length", "[", "prevcones", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"prevcones", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"x", "=", "True"}], ";", 
                 RowBox[{"m", "=", "j"}], ";", 
                 RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "True"}], ",", 
             RowBox[{
              RowBox[{"cones", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"prevcones", ",", "m"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"Return", "[", 
               RowBox[{"genblp", "[", 
                RowBox[{"vecs", ",", "posblp", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "}"}]}],
                   "]"}], ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{"prevblp", ",", 
                   RowBox[{"{", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], 
               "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
          "\[IndentingNewLine]", ",", "3", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"x", "=", "False"}], ";", "\[IndentingNewLine]", 
           RowBox[{"cones", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", 
              RowBox[{"Length", "[", "prevcones", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"y", "=", "False"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"y", "\[Equal]", "False"}], ",", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"cones", ",", 
                  RowBox[{"prevcones", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"x", "=", "True"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "True"}], ",", 
             RowBox[{
              RowBox[{"Return", "[", 
               RowBox[{"genblp", "[", 
                RowBox[{"vecs", ",", "posblp", ",", "cones", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{"prevblp", ",", 
                   RowBox[{"{", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], 
               "]"}], ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", "2", 
          ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"x", "=", "False"}], ";", "\[IndentingNewLine]", 
           RowBox[{"cones", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", 
              RowBox[{"Length", "[", "prevcones", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"y", "=", "False"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], 
                 "\[Equal]", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{
                 RowBox[{"y", "=", "True"}], ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "3"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"cones", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"prevcones", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"y", "\[Equal]", "False"}], ",", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"cones", ",", 
                  RowBox[{"prevcones", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"x", "=", "True"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"x", "\[Equal]", "True"}], ",", 
             RowBox[{
              RowBox[{"Return", "[", 
               RowBox[{"genblp", "[", 
                RowBox[{"vecs", ",", "posblp", ",", "cones", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{"prevblp", ",", 
                   RowBox[{"{", 
                    RowBox[{"posblp", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}]}], "]"}], 
               "]"}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmoothOperator", "[", 
   RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "wf", ",", "vecs", ",", "posblp", ",", "weight", ",", "blp", ",", 
      "prevcones", ",", "prevblp", ",", "x", ",", "eq", ",", "i", ",", "j", 
      ",", "k", ",", "l", ",", "i1", ",", "j1", ",", "k1", ",", "l1"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wf", "=", 
      RowBox[{"findWf", "[", 
       RowBox[{"f", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vecs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"wf", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "wf", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecs", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        "vecs"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"posblp", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "5"}], ",", 
       RowBox[{"p", "\[LessEqual]", 
        RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
       RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", 
              RowBox[{"k", "\[LessEqual]", 
               RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"l", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", 
                RowBox[{"l", "\[LessEqual]", 
                 RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
                RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"x", "=", "False"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"i1", "=", "1"}], ",", 
                   RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
                   RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"j1", "=", "1"}], ",", 
                    RowBox[{"j1", "\[LessEqual]", "3"}], ",", 
                    RowBox[{"j1", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k1", "=", "1"}], ",", 
                    RowBox[{"k1", "\[LessEqual]", "3"}], ",", 
                    RowBox[{"k1", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"l1", "=", "1"}], ",", 
                    RowBox[{"l1", "\[LessEqual]", "3"}], ",", 
                    RowBox[{"l1", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"i1", "+", "j1", "+", "k1", "+", "l1"}], 
                    "\[Equal]", "6"}], "||", 
                    RowBox[{
                    RowBox[{"i1", "+", "j1", "+", "k1", "+", "l1"}], ">", 
                    "7"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i1", "+", "j1", "+", "k1", "+", "l1"}], 
                    "\[Equal]", "7"}], "&&", 
                    RowBox[{"i1", "<", "3"}], "&&", 
                    RowBox[{"j1", "<", "3"}], "&&", 
                    RowBox[{"k1", "<", "3"}], "&&", 
                    RowBox[{"l1", "<", "3"}]}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"i1", "*", 
                    RowBox[{"vecs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"j1", "*", 
                    RowBox[{"vecs", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    RowBox[{"k1", "*", 
                    RowBox[{"vecs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                    RowBox[{"l1", "*", 
                    RowBox[{"vecs", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}]}], "\[Equal]", 
                    RowBox[{"vecs", "[", 
                    RowBox[{"[", "p", "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"x", "=", "True"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"weight", "=", 
                    RowBox[{"{", 
                    RowBox[{"i1", ",", "j1", ",", "k1", ",", "l1"}], "}"}]}], 
                    ";", 
                    RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"x", "\[Equal]", "True"}], ",", 
                    RowBox[{
                    RowBox[{"Break", "[", "]"}], ";"}]}], "]"}]}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"x", "\[Equal]", "True"}], ",", 
                    RowBox[{
                    RowBox[{"Break", "[", "]"}], ";"}]}], "]"}]}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"x", "\[Equal]", "True"}], ",", 
                    RowBox[{
                    RowBox[{"Break", "[", "]"}], ";"}]}], "]"}]}]}], 
                  "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"x", "\[Equal]", "True"}], ",", 
                   RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"posblp", ",", 
                    RowBox[{"{", 
                    RowBox[{"weight", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
                    "p"}], "}"}]}], "]"}], ";"}]}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}],
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", 
              RowBox[{"k", "\[LessEqual]", 
               RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"vecs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                   RowBox[{"vecs", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                   RowBox[{"vecs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "\[Equal]", 
                  RowBox[{"vecs", "[", 
                   RowBox[{"[", "p", "]"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"posblp", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "p"}], 
                    "}"}]}], "]"}], ";"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "vecs", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"vecs", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", 
                 RowBox[{"vecs", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "\[Equal]", 
                RowBox[{"vecs", "[", 
                 RowBox[{"[", "p", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"posblp", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", "p"}], "}"}]}], 
                 "]"}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"posblp", "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{"posblp", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"Length", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "&"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"blp", "=", 
      RowBox[{"genblp", "[", 
       RowBox[{"vecs", ",", "posblp", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"prevcones", "=", 
      RowBox[{"blp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"prevblp", "=", 
      RowBox[{"blp", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "x1"}], ",", 
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", "x2"}], ",", 
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Rule]", "x3"}], ",", 
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "\[Rule]", "x4"}]}], "}"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"blp", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "+", "1"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "prevblp", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"eq", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eq", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"prevblp", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1", ",", "1", ",", "j"}], "]"}], "]"}], "->", 
               RowBox[{
                RowBox[{"prevblp", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1", ",", "1", ",", "j"}], "]"}], "]"}], 
                "*", 
                RowBox[{
                 RowBox[{"prevblp", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", 
                 RowBox[{"prevblp", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1", ",", "2", ",", "j"}], "]"}], 
                  "]"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"prevblp", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], 
               "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"prevblp", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"prevblp", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1", ",", "2", ",", "j"}], "]"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"prevblp", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], 
                "}"}]}], "]"}], "-", "1"}], ")"}]}]}]}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"prevblp", ",", 
        RowBox[{"Factor", "[", 
         RowBox[{"eq", "[", 
          RowBox[{"[", 
           RowBox[{"Length", "[", "eq", "]"}], "]"}], "]"}], "]"}], ",", 
        "prevcones"}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x1", "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"x2", "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"x3", "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{"x4", "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8447532315083857`*^9, 3.8447532708047857`*^9}, {
   3.844753456181394*^9, 3.844753555035307*^9}, {3.844753611947771*^9, 
   3.844753646981919*^9}, {3.84475391504158*^9, 3.844753985266288*^9}, {
   3.8447541812312975`*^9, 3.8447542906668587`*^9}, {3.844754343118851*^9, 
   3.844754476513873*^9}, {3.8447554831214695`*^9, 3.8447555056854153`*^9}, {
   3.8447555386389556`*^9, 3.844755548188468*^9}, {3.844755669025237*^9, 
   3.8447556694372606`*^9}, {3.844755744223193*^9, 3.8447557455108504`*^9}, 
   3.8447563083433*^9, {3.8447564083183126`*^9, 3.844756535213888*^9}, {
   3.844756568568451*^9, 3.8447565691185646`*^9}, {3.844756741798461*^9, 
   3.844756777405352*^9}, {3.8447568232654295`*^9, 3.844756905090689*^9}, {
   3.8447571201338778`*^9, 3.8447572040304885`*^9}, {3.844757322377587*^9, 
   3.8447576010792923`*^9}, {3.844757678129019*^9, 3.8447576918542805`*^9}, {
   3.8447577307622137`*^9, 3.844757733202324*^9}, {3.8447578857423487`*^9, 
   3.8447578919360576`*^9}, {3.844757940379341*^9, 3.8447579461854496`*^9}, {
   3.844757990838583*^9, 3.844758027108857*^9}, {3.8447583131293516`*^9, 
   3.8447583199770575`*^9}, {3.844758350457692*^9, 3.844758402680789*^9}, {
   3.8447584673601856`*^9, 3.844758489034542*^9}, {3.844758654437053*^9, 
   3.844758656555197*^9}, {3.844758687659549*^9, 3.844758704919175*^9}, {
   3.8447587449715443`*^9, 3.8447587607567554`*^9}, {3.8447588519676266`*^9, 
   3.844758857785183*^9}, 3.8447589281074305`*^9, {3.844759000948368*^9, 
   3.8447590674247646`*^9}, {3.8447591845166845`*^9, 3.84475919130564*^9}, {
   3.8447594597753506`*^9, 3.8447594599626594`*^9}, {3.8447596310107946`*^9, 
   3.8447596331309032`*^9}, {3.844759663852042*^9, 3.8447598089727173`*^9}, {
   3.8447598459848948`*^9, 3.8447599396001167`*^9}, {3.844759978736924*^9, 
   3.844760112129388*^9}, {3.8447601625134363`*^9, 3.8447603556995096`*^9}, {
   3.8447608519275227`*^9, 3.8447608602615223`*^9}, {3.844761306814905*^9, 
   3.8447613070111437`*^9}, {3.845001448893382*^9, 3.8450016113546357`*^9}, {
   3.8450017028931723`*^9, 3.845001715204564*^9}, {3.845001755809533*^9, 
   3.8450018126650057`*^9}, {3.8450019054337745`*^9, 
   3.8450019388571124`*^9}, {3.8450019818573904`*^9, 3.845002013777213*^9}, {
   3.8450020639855795`*^9, 3.8450021203136597`*^9}, {3.8450022057375216`*^9, 
   3.845002249545438*^9}, {3.845002283409444*^9, 3.84500245192144*^9}, {
   3.845002501801671*^9, 3.845002508889818*^9}, {3.8450025593911843`*^9, 
   3.8450026201330214`*^9}, {3.8450026562382646`*^9, 3.845002698441216*^9}, {
   3.845002751658278*^9, 3.8450027752492847`*^9}, {3.8450028286018734`*^9, 
   3.8450028589046497`*^9}, {3.84500291121808*^9, 3.8450029113616962`*^9}, {
   3.845003259878131*^9, 3.8450032607343693`*^9}, {3.845353079847599*^9, 
   3.8453530820599413`*^9}, 
   3.8481371241477947`*^9},ExpressionUUID->"c35e31e6-438d-48dc-acba-\
78d3da98fe01"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.845353251603057*^9},
 CellLabel->
  "In[808]:=",ExpressionUUID->"8a21367c-c74a-4911-ae1b-2483a4e5300f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples: BasicIHSdata", "Section",
 CellChangeTimes->{{3.8412488235895147`*^9, 3.8412488244045877`*^9}, {
  3.845353614169701*^9, 
  3.845353620548071*^9}},ExpressionUUID->"189b6d85-3e40-480a-a4c9-\
fb3bfab36e6f"],

Cell[CellGroupData[{

Cell["BasicIHSdata and BasicIHSdataFromABCD: Examples", "Subsection",
 CellChangeTimes->{{3.841249369046822*^9, 3.841249378303742*^9}, {
  3.844353157843444*^9, 3.844353159249642*^9}, {3.844353216179408*^9, 
  3.84435322596085*^9}},ExpressionUUID->"d3a5def8-fe51-4c3d-b14f-\
2f77a3ab9159"],

Cell["The simplest singularity is the conifold:", "Text",
 CellChangeTimes->{{3.844353108591683*^9, 
  3.844353116849012*^9}},ExpressionUUID->"29180311-f551-411e-8df5-\
4da2ad2bde4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdata", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "2"}], "+", 
    RowBox[{"y", "^", "2"}], "+", 
    RowBox[{"z", "^", "2"}], "+", 
    RowBox[{"t", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844353126525172*^9, 3.84435314280299*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"dc6e1e17-4835-45f7-8899-50fc97a5ff2b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SuperscriptBox["t", "2"], "+", 
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"], "+", 
      SuperscriptBox["z", "2"]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "1"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "1"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", "1", "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["1", "24"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["1", "12"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.844353143325178*^9, 3.844355540422357*^9, {3.8453535331280212`*^9, 
   3.8453535444602823`*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"4736766f-520b-4870-bcc8-b3b008437caa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[115]:=",ExpressionUUID->"14b7e07f-1f0a-43d2-bdb0-2da80d43f74d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "+", 
      SubsuperscriptBox["x", "2", "2"], "+", 
      SubsuperscriptBox["x", "3", "2"], "+", 
      SubsuperscriptBox["x", "4", "2"]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "1"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "1"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", "1", "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["1", "24"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["1", "12"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8443531188091307`*^9, 3.844353147434504*^9}, 
   3.84435554045804*^9, 3.8453535458810263`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"8fe59d70-3cbd-45d8-bd34-b450a127b4b0"]
}, Open  ]],

Cell["\<\
Consider the hypersurface F=x1^15+x2^2+x3^5+x4^3 x3. The basic data for this \
is computed simply as follows:\
\>", "Text",
 CellChangeTimes->{{3.8412491480355797`*^9, 3.841249153228557*^9}, {
  3.841249300710093*^9, 
  3.8412493214610558`*^9}},ExpressionUUID->"7b5e6318-85ac-4f4b-a6f4-\
619c82d30986"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expl2", "=", 
  RowBox[{"BasicIHSdata", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x1", "^", "15"}], "+", 
     RowBox[{"x2", "^", "2"}], "+", 
     RowBox[{"x3", "^", "5"}], "+", 
     RowBox[{
      RowBox[{"x4", "^", "3"}], " ", "x3"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8104094770411687`*^9, 3.8104095193973694`*^9}, {
  3.8104723699336014`*^9, 3.8104723936368127`*^9}, {3.8116110429208574`*^9, 
  3.8116111109764843`*^9}, {3.814124869775425*^9, 3.814124883547979*^9}, {
  3.814125027311303*^9, 3.8141250362620525`*^9}, {3.817720170714473*^9, 
  3.817720188683586*^9}, {3.84433284379115*^9, 3.844332847368066*^9}, {
  3.844353274583851*^9, 3.844353276889326*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"9d927228-8709-4a06-be23-a2cc32135106"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SuperscriptBox["x1", "15"], "+", 
      SuperscriptBox["x2", "2"], "+", 
      SuperscriptBox["x3", "5"], "+", 
      RowBox[{"x3", " ", 
       SuperscriptBox["x4", "3"]}]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "15"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "5"], ",", 
       FractionBox["4", "15"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "6"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "77"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "77"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "6"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "154"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "77"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "1592"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "1591"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "10"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", 
     RowBox[{"-", "5"}]}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "5", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "30"], ",", 
       FractionBox["1", "10"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["7", "30"], ",", 
       FractionBox["7", "30"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["11", "30"], ",", 
       FractionBox["11", "30"], ",", 
       FractionBox["11", "30"], ",", 
       FractionBox["13", "30"], ",", 
       FractionBox["13", "30"], ",", 
       FractionBox["13", "30"], ",", 
       FractionBox["13", "30"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["17", "30"], ",", 
       FractionBox["17", "30"], ",", 
       FractionBox["17", "30"], ",", 
       FractionBox["17", "30"], ",", 
       FractionBox["17", "30"], ",", 
       FractionBox["17", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["19", "30"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["23", "30"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["9", "10"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["29", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["31", "30"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["11", "10"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["7", "6"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["37", "30"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["13", "10"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["41", "30"], ",", 
       FractionBox["43", "30"], ",", 
       FractionBox["43", "30"], ",", 
       FractionBox["43", "30"], ",", 
       FractionBox["43", "30"], ",", 
       FractionBox["43", "30"], ",", 
       FractionBox["43", "30"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["47", "30"], ",", 
       FractionBox["47", "30"], ",", 
       FractionBox["47", "30"], ",", 
       FractionBox["47", "30"], ",", 
       FractionBox["49", "30"], ",", 
       FractionBox["49", "30"], ",", 
       FractionBox["49", "30"], ",", 
       FractionBox["17", "10"], ",", 
       FractionBox["17", "10"], ",", 
       FractionBox["17", "10"], ",", 
       FractionBox["53", "30"], ",", 
       FractionBox["53", "30"], ",", 
       FractionBox["11", "6"], ",", 
       FractionBox["19", "10"], ",", 
       FractionBox["59", "30"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
       "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
       "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "6", ",", "6", ",", 
       "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", 
       "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", 
       "8", ",", "10", ",", "10", ",", "10", ",", "10", ",", "10", ",", "10", 
       ",", "10", ",", "10", ",", "12", ",", "12", ",", "12", ",", "12", ",", 
       "12", ",", "12", ",", "12", ",", "14", ",", "14", ",", "14", ",", "14",
        ",", "14", ",", "14", ",", "16", ",", "16", ",", "16", ",", "16", ",",
        "16", ",", "18", ",", "18", ",", "18", ",", "18", ",", "20", ",", 
       "20", ",", "20", ",", "22", ",", "22", ",", "22", ",", "24", ",", "24",
        ",", "26", ",", "28", ",", "30"}], "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["9547", "24"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["2387", "6"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "9"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", 
     SubsuperscriptBox["\<\"Z\"\>", "2", "10"]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8104094931095996`*^9, 3.8104095218860426`*^9}, 
   3.810472397846175*^9, 3.8116108675162067`*^9, {3.8116110570809803`*^9, 
   3.8116110786443253`*^9}, 3.8116111118531713`*^9, 3.814109462998789*^9, 
   3.814124883846203*^9, 3.814125036659739*^9, 3.8167125088672523`*^9, 
   3.8167749956339235`*^9, 3.8170272428766103`*^9, 3.817121070038685*^9, 
   3.8177201271226006`*^9, 3.8177201890226793`*^9, 3.839499153557581*^9, 
   3.840629304395493*^9, 3.8408653931829853`*^9, 3.8412028036622543`*^9, 
   3.84433279320006*^9, 3.844353279359326*^9, 3.844355541114232*^9, 
   3.8453535485764437`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"b56d8429-77aa-4935-aa5f-b9ebef4dfb8c"]
}, Open  ]],

Cell["Output of e.g. the defect group by", "Text",
 CellChangeTimes->{{3.841249297799651*^9, 3.841249329881666*^9}, {
  3.8443327976096697`*^9, 
  3.844332807418419*^9}},ExpressionUUID->"c65d4726-5cef-4c09-970c-\
df74f017a535"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\"\<Tor \!\(\*SubscriptBox[\(H\), \(2\)]\)\>\"", "/.", 
  "expl2"}]], "Input",
 CellChangeTimes->{{3.841249286962862*^9, 3.841249294086582*^9}, 
   3.844332817608665*^9, 3.8443532844526997`*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"b57db193-46da-4ac1-bfd2-86a253b97aa2"],

Cell[BoxData[
 FormBox[
  SubsuperscriptBox["\<\"Z\"\>", "2", "10"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8412492949096127`*^9, {3.8443328087605047`*^9, 3.844332818893268*^9}, 
   3.844353291021536*^9, 3.8443555412048807`*^9, 3.845353555281633*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"0acbcb07-436c-4a06-8384-17df08b44ef3"]
}, Open  ]],

Cell["or the 5d Higgs branch dimension", "Text",
 CellChangeTimes->{{3.841249346894432*^9, 3.841249354519578*^9}, {
  3.844332822213674*^9, 
  3.844332823112908*^9}},ExpressionUUID->"c0af3535-2724-402f-a256-\
a7942413e1b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(H\)]\)\>\"", "/.", 
  "expl2"}]], "Input",
 CellChangeTimes->{{3.841249337416163*^9, 3.841249343177843*^9}, 
   3.844353286803277*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"19aac0b2-6610-4728-8747-06119a6f422f"],

Cell[BoxData[
 FormBox["77", TraditionalForm]], "Output",
 CellChangeTimes->{3.841249343596696*^9, 3.844332825602242*^9, 
  3.844353287447308*^9, 3.844355541210751*^9, 3.8453535715896177`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"b9ebd23a-4185-440c-b19b-521c669451b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basic data from Type{a,b,c,d}:", "Subsection",
 CellChangeTimes->{{3.841249381652493*^9, 3.84124938881031*^9}, {
  3.84435363367662*^9, 
  3.8443536521147223`*^9}},ExpressionUUID->"36009025-1e26-4688-a305-\
9fac2d03d550"],

Cell["We can generate an IHS from type as, for instance:", "Text",
 CellChangeTimes->{{3.8460505306914577`*^9, 
  3.8460505577174683`*^9}},ExpressionUUID->"0c5a8fea-e7ef-4519-a2b3-\
d83e34416c47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FfromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FfromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.846050549432582*^9, 3.846050593370088*^9}, 
   3.8460506320515127`*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"4b4c9ffd-17c6-44b9-b3d7-c9bbbd109169"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "2"], "+", 
  SubsuperscriptBox["x", "2", "4"], "+", 
  SubsuperscriptBox["x", "3", "4"], "+", 
  SubsuperscriptBox["x", "4", "4"]}]], "Output",
 CellChangeTimes->{3.846050561593795*^9, 3.84605059383843*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"99d40eb7-e08a-4471-bbcf-4c5edf99db50"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["x", "1", "2"], "+", 
  SubsuperscriptBox["x", "2", "4"], "+", 
  SubsuperscriptBox["x", "3", "4"], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubsuperscriptBox["x", "4", "3"]}]}]], "Output",
 CellChangeTimes->{3.846050561593795*^9, 3.846050593840869*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"b3ab960f-b087-4204-b200-cc60826c06df"]
}, Open  ]],

Cell["\<\
As an example, consider the singularities of types:
 {1,1},{2,4,4,4}\
\>", "Text",
 CellChangeTimes->{{3.8412491480355797`*^9, 3.841249153228557*^9}, {
  3.841249300710093*^9, 3.8412493214610558`*^9}, {3.8443533190159197`*^9, 
  3.84435334189351*^9}, {3.8443535854211063`*^9, 3.844353608026939*^9}, {
  3.8443536563226643`*^9, 
  3.84435370374405*^9}},ExpressionUUID->"c8444d7c-d82e-40c8-ae27-\
cc84089f614b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.844353715900169*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5ecb0146-2dc3-497a-8adc-f9d3c80bdbae"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SubsuperscriptBox["x", "2", "4"], "+", 
      SubsuperscriptBox["x", "3", "4"], "+", 
      SubsuperscriptBox["x", "4", "4"], "+", 
      SubsuperscriptBox["x", "1", "2"]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "7"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "17"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "10"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "8"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "27"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "10"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "48"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "40"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["7", "4"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
       "3", ",", "3", ",", "4"}], "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["31", "3"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["32", "3"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "6"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8443537166208*^9, 3.844355541246265*^9, 
  3.845353575474389*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"be60792d-3b46-4ac7-bb82-f19c71657015"]
}, Open  ]],

Cell["\<\
and
{2,1},{2,4,4,3}\
\>", "Text",
 CellChangeTimes->{{3.8412491480355797`*^9, 3.841249153228557*^9}, {
   3.841249300710093*^9, 3.8412493214610558`*^9}, {3.8443533190159197`*^9, 
   3.84435334189351*^9}, {3.8443535854211063`*^9, 3.844353608026939*^9}, {
   3.8443536563226643`*^9, 3.844353723026354*^9}, 
   3.844353773508256*^9},ExpressionUUID->"477fe04f-f90c-4078-b2b3-\
8f22cd06e62e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.844353783138912*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"d31a9b1d-38f1-4fdf-be6e-d0d61fe22902"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SubsuperscriptBox["x", "2", "4"], "+", 
      SubsuperscriptBox["x", "3", "4"], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubsuperscriptBox["x", "4", "3"]}], "+", 
      SubsuperscriptBox["x", "1", "2"]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "7"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "17"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "10"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "8"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "27"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "10"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "48"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "40"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["7", "4"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
       "3", ",", "3", ",", "4"}], "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["31", "3"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["32", "3"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "6"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8443537840052633`*^9, 3.844355541278507*^9, 
  3.84535357845243*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"fe4abe6e-ba1d-4895-a754-1d8a125bcddb"]
}, Open  ]],

Cell["\<\
and
 {8,2},{2,4,3,3}\
\>", "Text",
 CellChangeTimes->{{3.8412491480355797`*^9, 3.841249153228557*^9}, {
  3.841249300710093*^9, 3.8412493214610558`*^9}, {3.8443533190159197`*^9, 
  3.84435334189351*^9}, {3.8443535854211063`*^9, 3.844353608026939*^9}, {
  3.8443536563226643`*^9, 
  3.844353723026354*^9}},ExpressionUUID->"6f7d3d27-b8fd-484b-9465-\
88589f4276c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.844353728644854*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"325318ac-c6f9-4a9f-97d9-f6770f245b6d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SubsuperscriptBox["x", "2", "4"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "3", "3"], " ", 
       SubscriptBox["x", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubscriptBox["x", "2"]}], "+", 
      SubsuperscriptBox["x", "1", "2"], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["x", "3", "2"]}]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "1"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "7"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "17"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "10"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "8"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "27"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "10"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "48"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "40"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["5", "4"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["7", "4"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
       "3", ",", "3", ",", "4"}], "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["31", "3"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["32", "3"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "6"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.844353729421443*^9, 3.844355541313384*^9, 
  3.845353580893108*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"0ade1c58-1780-435a-912d-0d4d00bfaef2"]
}, Open  ]],

Cell["\<\
They all correspond to the same theory (since the scaling dimensions q are \
the same, everything else follows). \
\>", "Text",
 CellChangeTimes->{{3.844353790333474*^9, 
  3.844353816611259*^9}},ExpressionUUID->"691a1ce8-a799-4e1e-b41d-\
089151d97508"]
}, Closed]],

Cell[CellGroupData[{

Cell["More examples:", "Subsection",
 CellChangeTimes->{{3.841249381652493*^9, 3.84124938881031*^9}, {
  3.8443539369739923`*^9, 
  3.844353939426592*^9}},ExpressionUUID->"06b1ad13-c301-4ce9-adc0-\
a8f53213b23a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"9", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7", ",", "2", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844353953919145*^9, 3.8443539567630167`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"689bb39c-c7a9-4b7b-be24-3698033ac728"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "2", "7"]}], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubsuperscriptBox["x", "2", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "5"], " ", 
       SubscriptBox["x", "2"]}], "+", 
      SubsuperscriptBox["x", "1", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], " ", 
       SubscriptBox["x", "4"]}]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["2", "17"], ",", 
       FractionBox["7", "17"], ",", 
       FractionBox["3", "17"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "8"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "50"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "50"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "8"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "100"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "47"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "888"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "881"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "2"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "51"], ",", 
       FractionBox["8", "51"], ",", 
       FractionBox["11", "51"], ",", 
       FractionBox["14", "51"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["19", "51"], ",", 
       FractionBox["20", "51"], ",", 
       FractionBox["20", "51"], ",", 
       FractionBox["23", "51"], ",", 
       FractionBox["23", "51"], ",", 
       FractionBox["25", "51"], ",", 
       FractionBox["26", "51"], ",", 
       FractionBox["26", "51"], ",", 
       FractionBox["28", "51"], ",", 
       FractionBox["29", "51"], ",", 
       FractionBox["29", "51"], ",", 
       FractionBox["29", "51"], ",", 
       FractionBox["31", "51"], ",", 
       FractionBox["32", "51"], ",", 
       FractionBox["32", "51"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["35", "51"], ",", 
       FractionBox["35", "51"], ",", 
       FractionBox["35", "51"], ",", 
       FractionBox["37", "51"], ",", 
       FractionBox["37", "51"], ",", 
       FractionBox["38", "51"], ",", 
       FractionBox["38", "51"], ",", 
       FractionBox["38", "51"], ",", 
       FractionBox["40", "51"], ",", 
       FractionBox["40", "51"], ",", 
       FractionBox["41", "51"], ",", 
       FractionBox["41", "51"], ",", 
       FractionBox["41", "51"], ",", 
       FractionBox["43", "51"], ",", 
       FractionBox["43", "51"], ",", 
       FractionBox["44", "51"], ",", 
       FractionBox["44", "51"], ",", 
       FractionBox["44", "51"], ",", 
       FractionBox["46", "51"], ",", 
       FractionBox["46", "51"], ",", 
       FractionBox["46", "51"], ",", 
       FractionBox["47", "51"], ",", 
       FractionBox["47", "51"], ",", 
       FractionBox["47", "51"], ",", 
       FractionBox["49", "51"], ",", 
       FractionBox["49", "51"], ",", 
       FractionBox["50", "51"], ",", 
       FractionBox["50", "51"], ",", 
       FractionBox["50", "51"], ",", 
       FractionBox["52", "51"], ",", 
       FractionBox["52", "51"], ",", 
       FractionBox["52", "51"], ",", 
       FractionBox["53", "51"], ",", 
       FractionBox["53", "51"], ",", 
       FractionBox["55", "51"], ",", 
       FractionBox["55", "51"], ",", 
       FractionBox["55", "51"], ",", 
       FractionBox["56", "51"], ",", 
       FractionBox["56", "51"], ",", 
       FractionBox["56", "51"], ",", 
       FractionBox["58", "51"], ",", 
       FractionBox["58", "51"], ",", 
       FractionBox["58", "51"], ",", 
       FractionBox["59", "51"], ",", 
       FractionBox["59", "51"], ",", 
       FractionBox["61", "51"], ",", 
       FractionBox["61", "51"], ",", 
       FractionBox["61", "51"], ",", 
       FractionBox["62", "51"], ",", 
       FractionBox["62", "51"], ",", 
       FractionBox["64", "51"], ",", 
       FractionBox["64", "51"], ",", 
       FractionBox["64", "51"], ",", 
       FractionBox["65", "51"], ",", 
       FractionBox["65", "51"], ",", 
       FractionBox["67", "51"], ",", 
       FractionBox["67", "51"], ",", 
       FractionBox["67", "51"], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["70", "51"], ",", 
       FractionBox["70", "51"], ",", 
       FractionBox["71", "51"], ",", 
       FractionBox["73", "51"], ",", 
       FractionBox["73", "51"], ",", 
       FractionBox["73", "51"], ",", 
       FractionBox["74", "51"], ",", 
       FractionBox["76", "51"], ",", 
       FractionBox["76", "51"], ",", 
       FractionBox["77", "51"], ",", 
       FractionBox["79", "51"], ",", 
       FractionBox["79", "51"], ",", 
       FractionBox["82", "51"], ",", 
       FractionBox["82", "51"], ",", 
       FractionBox["83", "51"], ",", 
       FractionBox["5", "3"], ",", 
       FractionBox["88", "51"], ",", 
       FractionBox["91", "51"], ",", 
       FractionBox["94", "51"], ",", 
       FractionBox["100", "51"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", "2", ",", "2", ",", "3", ",", "3", ",", 
       "3", ",", 
       FractionBox["7", "2"], ",", 
       FractionBox["7", "2"], ",", 
       FractionBox["7", "2"], ",", 
       FractionBox["9", "2"], ",", 
       FractionBox["9", "2"], ",", 
       FractionBox["9", "2"], ",", "5", ",", "5", ",", "6", ",", "6", ",", 
       "6", ",", 
       FractionBox["13", "2"], ",", 
       FractionBox["13", "2"], ",", 
       FractionBox["15", "2"], ",", 
       FractionBox["15", "2"], ",", 
       FractionBox["15", "2"], ",", "8", ",", "8", ",", "9", ",", "9", ",", 
       "9", ",", 
       FractionBox["19", "2"], ",", 
       FractionBox["21", "2"], ",", 
       FractionBox["21", "2"], ",", "11", ",", "12", ",", "12", ",", "12", 
       ",", 
       FractionBox["25", "2"], ",", 
       FractionBox["27", "2"], ",", 
       FractionBox["27", "2"], ",", "14", ",", "15", ",", "15", ",", 
       FractionBox["33", "2"], ",", 
       FractionBox["33", "2"], ",", "17", ",", "18", ",", 
       FractionBox["39", "2"], ",", "21", ",", 
       FractionBox["45", "2"], ",", 
       FractionBox["51", "2"]}], "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["5293", "24"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["1325", "6"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "2"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", 
     SubsuperscriptBox["\<\"Z\"\>", "3", "2"]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.84435395796377*^9, 3.844355541468194*^9, 
  3.845353584244055*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"8a5ceb9f-2cb7-4ed0-a23a-3a42c3a90e9e"]
}, Open  ]],

Cell["\<\
Some high rank (r) example (here with r=100 exceptional divisors)\
\>", "Text",
 CellChangeTimes->{{3.844354825773287*^9, 3.8443548511522703`*^9}, {
  3.8443549180214367`*^9, 
  3.84435491820271*^9}},ExpressionUUID->"1dd4d6cf-0821-4fc4-8a2f-\
e6f8ea943ed5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "101", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844354028555018*^9, 3.844354028739802*^9}, {
  3.844354104329052*^9, 3.8443541120453444`*^9}, {3.8443542859607763`*^9, 
  3.8443542955013847`*^9}, {3.8443543369320097`*^9, 3.844354340126053*^9}, {
  3.844354853440053*^9, 3.844354854460403*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"020d1d99-9e2c-46e7-bdbf-3bbabe681886"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "3", "101"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], " ", 
       SubscriptBox["x", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubsuperscriptBox["x", "4", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubsuperscriptBox["x", "2", "2"]}]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["601", "1211"], ",", 
       FractionBox["305", "1211"], ",", 
       FractionBox["9", "1211"], ",", 
       FractionBox["302", "1211"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "100"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "2"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "607"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "605"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "102"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "1212"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "600"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "82012"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "81910"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "0", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "1211"], ",", 
       FractionBox["15", "1211"], ",", 
       FractionBox["24", "1211"], ",", 
       FractionBox["33", "1211"], ",", 
       FractionBox["6", "173"], ",", 
       FractionBox["51", "1211"], ",", 
       FractionBox["60", "1211"], ",", 
       FractionBox["69", "1211"], ",", 
       FractionBox["78", "1211"], ",", 
       FractionBox["87", "1211"], ",", 
       FractionBox["96", "1211"], ",", 
       FractionBox["15", "173"], ",", 
       FractionBox["114", "1211"], ",", 
       FractionBox["123", "1211"], ",", 
       FractionBox["132", "1211"], ",", 
       FractionBox["141", "1211"], ",", 
       FractionBox["150", "1211"], ",", 
       FractionBox["159", "1211"], ",", 
       FractionBox["24", "173"], ",", 
       FractionBox["177", "1211"], ",", 
       FractionBox["186", "1211"], ",", 
       FractionBox["195", "1211"], ",", 
       FractionBox["204", "1211"], ",", 
       FractionBox["213", "1211"], ",", 
       FractionBox["222", "1211"], ",", 
       FractionBox["33", "173"], ",", 
       FractionBox["240", "1211"], ",", 
       FractionBox["249", "1211"], ",", 
       FractionBox["258", "1211"], ",", 
       FractionBox["267", "1211"], ",", 
       FractionBox["276", "1211"], ",", 
       FractionBox["285", "1211"], ",", 
       FractionBox["42", "173"], ",", 
       FractionBox["303", "1211"], ",", 
       FractionBox["44", "173"], ",", 
       FractionBox["311", "1211"], ",", 
       FractionBox["312", "1211"], ",", 
       FractionBox["317", "1211"], ",", 
       FractionBox["320", "1211"], ",", 
       FractionBox["321", "1211"], ",", 
       FractionBox["326", "1211"], ",", 
       FractionBox["47", "173"], ",", 
       FractionBox["330", "1211"], ",", 
       FractionBox["335", "1211"], ",", 
       FractionBox["338", "1211"], ",", 
       FractionBox["339", "1211"], ",", 
       FractionBox["344", "1211"], ",", 
       FractionBox["347", "1211"], ",", 
       FractionBox["348", "1211"], ",", 
       FractionBox["353", "1211"], ",", 
       FractionBox["356", "1211"], ",", 
       FractionBox["51", "173"], ",", 
       FractionBox["362", "1211"], ",", 
       FractionBox["365", "1211"], ",", 
       FractionBox["366", "1211"], ",", 
       FractionBox["53", "173"], ",", 
       FractionBox["374", "1211"], ",", 
       FractionBox["375", "1211"], ",", 
       FractionBox["380", "1211"], ",", 
       FractionBox["383", "1211"], ",", 
       FractionBox["384", "1211"], ",", 
       FractionBox["389", "1211"], ",", 
       FractionBox["56", "173"], ",", 
       FractionBox["393", "1211"], ",", 
       FractionBox["398", "1211"], ",", 
       FractionBox["401", "1211"], ",", 
       FractionBox["402", "1211"], ",", 
       FractionBox["407", "1211"], ",", 
       FractionBox["410", "1211"], ",", 
       FractionBox["411", "1211"], ",", 
       FractionBox["416", "1211"], ",", 
       FractionBox["419", "1211"], ",", 
       FractionBox["60", "173"], ",", 
       FractionBox["425", "1211"], ",", 
       FractionBox["428", "1211"], ",", 
       FractionBox["429", "1211"], ",", 
       FractionBox["62", "173"], ",", 
       FractionBox["437", "1211"], ",", 
       FractionBox["438", "1211"], ",", 
       FractionBox["443", "1211"], ",", 
       FractionBox["446", "1211"], ",", 
       FractionBox["447", "1211"], ",", 
       FractionBox["452", "1211"], ",", 
       FractionBox["65", "173"], ",", 
       FractionBox["456", "1211"], ",", 
       FractionBox["461", "1211"], ",", 
       FractionBox["464", "1211"], ",", 
       FractionBox["465", "1211"], ",", 
       FractionBox["470", "1211"], ",", 
       FractionBox["473", "1211"], ",", 
       FractionBox["474", "1211"], ",", 
       FractionBox["479", "1211"], ",", 
       FractionBox["482", "1211"], ",", 
       FractionBox["69", "173"], ",", 
       FractionBox["488", "1211"], ",", 
       FractionBox["491", "1211"], ",", 
       FractionBox["492", "1211"], ",", 
       FractionBox["71", "173"], ",", 
       FractionBox["500", "1211"], ",", 
       FractionBox["501", "1211"], ",", 
       FractionBox["506", "1211"], ",", 
       FractionBox["509", "1211"], ",", 
       FractionBox["510", "1211"], ",", 
       FractionBox["515", "1211"], ",", 
       FractionBox["74", "173"], ",", 
       FractionBox["3", "7"], ",", 
       FractionBox["524", "1211"], ",", 
       FractionBox["527", "1211"], ",", 
       FractionBox["528", "1211"], ",", 
       FractionBox["533", "1211"], ",", 
       FractionBox["536", "1211"], ",", 
       FractionBox["537", "1211"], ",", 
       FractionBox["542", "1211"], ",", 
       FractionBox["545", "1211"], ",", 
       FractionBox["78", "173"], ",", 
       FractionBox["551", "1211"], ",", 
       FractionBox["554", "1211"], ",", 
       FractionBox["555", "1211"], ",", 
       FractionBox["80", "173"], ",", 
       FractionBox["563", "1211"], ",", 
       FractionBox["564", "1211"], ",", 
       FractionBox["569", "1211"], ",", 
       FractionBox["572", "1211"], ",", 
       FractionBox["573", "1211"], ",", 
       FractionBox["578", "1211"], ",", 
       FractionBox["83", "173"], ",", 
       FractionBox["582", "1211"], ",", 
       FractionBox["587", "1211"], ",", 
       FractionBox["590", "1211"], ",", 
       FractionBox["591", "1211"], ",", 
       FractionBox["596", "1211"], ",", 
       FractionBox["599", "1211"], ",", 
       FractionBox["600", "1211"], ",", 
       FractionBox["605", "1211"], ",", 
       FractionBox["607", "1211"], ",", 
       FractionBox["608", "1211"], ",", 
       FractionBox["87", "173"], ",", 
       FractionBox["610", "1211"], ",", 
       FractionBox["613", "1211"], ",", 
       FractionBox["614", "1211"], ",", 
       FractionBox["88", "173"], ",", 
       FractionBox["617", "1211"], ",", 
       FractionBox["618", "1211"], ",", 
       FractionBox["619", "1211"], ",", 
       FractionBox["622", "1211"], ",", 
       FractionBox["89", "173"], ",", 
       FractionBox["625", "1211"], ",", 
       FractionBox["626", "1211"], ",", 
       FractionBox["627", "1211"], ",", 
       FractionBox["628", "1211"], ",", 
       FractionBox["631", "1211"], ",", 
       FractionBox["632", "1211"], ",", 
       FractionBox["634", "1211"], ",", 
       FractionBox["635", "1211"], ",", 
       FractionBox["636", "1211"], ",", 
       FractionBox["91", "173"], ",", 
       FractionBox["640", "1211"], ",", 
       FractionBox["641", "1211"], ",", 
       FractionBox["643", "1211"], ",", 
       FractionBox["92", "173"], ",", 
       FractionBox["645", "1211"], ",", 
       FractionBox["646", "1211"], ",", 
       FractionBox["649", "1211"], ",", 
       FractionBox["650", "1211"], ",", 
       FractionBox["652", "1211"], ",", 
       FractionBox["653", "1211"], ",", 
       FractionBox["654", "1211"], ",", 
       FractionBox["655", "1211"], ",", 
       FractionBox["94", "173"], ",", 
       FractionBox["659", "1211"], ",", 
       FractionBox["661", "1211"], ",", 
       FractionBox["662", "1211"], ",", 
       FractionBox["663", "1211"], ",", 
       FractionBox["664", "1211"], ",", 
       FractionBox["667", "1211"], ",", 
       FractionBox["668", "1211"], ",", 
       FractionBox["670", "1211"], ",", 
       FractionBox["671", "1211"], ",", 
       FractionBox["96", "173"], ",", 
       FractionBox["673", "1211"], ",", 
       FractionBox["676", "1211"], ",", 
       FractionBox["677", "1211"], ",", 
       FractionBox["97", "173"], ",", 
       FractionBox["680", "1211"], ",", 
       FractionBox["681", "1211"], ",", 
       FractionBox["682", "1211"], ",", 
       FractionBox["685", "1211"], ",", 
       FractionBox["98", "173"], ",", 
       FractionBox["688", "1211"], ",", 
       FractionBox["689", "1211"], ",", 
       FractionBox["690", "1211"], ",", 
       FractionBox["691", "1211"], ",", 
       FractionBox["694", "1211"], ",", 
       FractionBox["695", "1211"], ",", 
       FractionBox["697", "1211"], ",", 
       FractionBox["698", "1211"], ",", 
       FractionBox["699", "1211"], ",", 
       FractionBox["100", "173"], ",", 
       FractionBox["703", "1211"], ",", 
       FractionBox["704", "1211"], ",", 
       FractionBox["706", "1211"], ",", 
       FractionBox["101", "173"], ",", 
       FractionBox["708", "1211"], ",", 
       FractionBox["709", "1211"], ",", 
       FractionBox["712", "1211"], ",", 
       FractionBox["713", "1211"], ",", 
       FractionBox["715", "1211"], ",", 
       FractionBox["716", "1211"], ",", 
       FractionBox["717", "1211"], ",", 
       FractionBox["718", "1211"], ",", 
       FractionBox["103", "173"], ",", 
       FractionBox["722", "1211"], ",", 
       FractionBox["724", "1211"], ",", 
       FractionBox["725", "1211"], ",", 
       FractionBox["726", "1211"], ",", 
       FractionBox["727", "1211"], ",", 
       FractionBox["730", "1211"], ",", 
       FractionBox["731", "1211"], ",", 
       FractionBox["733", "1211"], ",", 
       FractionBox["734", "1211"], ",", 
       FractionBox["105", "173"], ",", 
       FractionBox["736", "1211"], ",", 
       FractionBox["739", "1211"], ",", 
       FractionBox["740", "1211"], ",", 
       FractionBox["106", "173"], ",", 
       FractionBox["743", "1211"], ",", 
       FractionBox["744", "1211"], ",", 
       FractionBox["745", "1211"], ",", 
       FractionBox["748", "1211"], ",", 
       FractionBox["107", "173"], ",", 
       FractionBox["751", "1211"], ",", 
       FractionBox["752", "1211"], ",", 
       FractionBox["753", "1211"], ",", 
       FractionBox["754", "1211"], ",", 
       FractionBox["757", "1211"], ",", 
       FractionBox["758", "1211"], ",", 
       FractionBox["760", "1211"], ",", 
       FractionBox["761", "1211"], ",", 
       FractionBox["762", "1211"], ",", 
       FractionBox["109", "173"], ",", 
       FractionBox["766", "1211"], ",", 
       FractionBox["767", "1211"], ",", 
       FractionBox["769", "1211"], ",", 
       FractionBox["110", "173"], ",", 
       FractionBox["771", "1211"], ",", 
       FractionBox["772", "1211"], ",", 
       FractionBox["775", "1211"], ",", 
       FractionBox["776", "1211"], ",", 
       FractionBox["778", "1211"], ",", 
       FractionBox["779", "1211"], ",", 
       FractionBox["780", "1211"], ",", 
       FractionBox["781", "1211"], ",", 
       FractionBox["112", "173"], ",", 
       FractionBox["785", "1211"], ",", 
       FractionBox["787", "1211"], ",", 
       FractionBox["788", "1211"], ",", 
       FractionBox["789", "1211"], ",", 
       FractionBox["790", "1211"], ",", 
       FractionBox["793", "1211"], ",", 
       FractionBox["794", "1211"], ",", 
       FractionBox["796", "1211"], ",", 
       FractionBox["797", "1211"], ",", 
       FractionBox["114", "173"], ",", 
       FractionBox["799", "1211"], ",", 
       FractionBox["802", "1211"], ",", 
       FractionBox["803", "1211"], ",", 
       FractionBox["115", "173"], ",", 
       FractionBox["806", "1211"], ",", 
       FractionBox["807", "1211"], ",", 
       FractionBox["808", "1211"], ",", 
       FractionBox["811", "1211"], ",", 
       FractionBox["116", "173"], ",", 
       FractionBox["814", "1211"], ",", 
       FractionBox["815", "1211"], ",", 
       FractionBox["816", "1211"], ",", 
       FractionBox["817", "1211"], ",", 
       FractionBox["820", "1211"], ",", 
       FractionBox["821", "1211"], ",", 
       FractionBox["823", "1211"], ",", 
       FractionBox["824", "1211"], ",", 
       FractionBox["825", "1211"], ",", 
       FractionBox["118", "173"], ",", 
       FractionBox["829", "1211"], ",", 
       FractionBox["830", "1211"], ",", 
       FractionBox["832", "1211"], ",", 
       FractionBox["119", "173"], ",", 
       FractionBox["834", "1211"], ",", 
       FractionBox["835", "1211"], ",", 
       FractionBox["838", "1211"], ",", 
       FractionBox["839", "1211"], ",", 
       FractionBox["841", "1211"], ",", 
       FractionBox["842", "1211"], ",", 
       FractionBox["843", "1211"], ",", 
       FractionBox["844", "1211"], ",", 
       FractionBox["121", "173"], ",", 
       FractionBox["848", "1211"], ",", 
       FractionBox["850", "1211"], ",", 
       FractionBox["851", "1211"], ",", 
       FractionBox["852", "1211"], ",", 
       FractionBox["853", "1211"], ",", 
       FractionBox["856", "1211"], ",", 
       FractionBox["857", "1211"], ",", 
       FractionBox["859", "1211"], ",", 
       FractionBox["860", "1211"], ",", 
       FractionBox["123", "173"], ",", 
       FractionBox["862", "1211"], ",", 
       FractionBox["5", "7"], ",", 
       FractionBox["866", "1211"], ",", 
       FractionBox["124", "173"], ",", 
       FractionBox["869", "1211"], ",", 
       FractionBox["870", "1211"], ",", 
       FractionBox["871", "1211"], ",", 
       FractionBox["874", "1211"], ",", 
       FractionBox["125", "173"], ",", 
       FractionBox["877", "1211"], ",", 
       FractionBox["878", "1211"], ",", 
       FractionBox["879", "1211"], ",", 
       FractionBox["880", "1211"], ",", 
       FractionBox["883", "1211"], ",", 
       FractionBox["884", "1211"], ",", 
       FractionBox["886", "1211"], ",", 
       FractionBox["887", "1211"], ",", 
       FractionBox["888", "1211"], ",", 
       FractionBox["127", "173"], ",", 
       FractionBox["892", "1211"], ",", 
       FractionBox["893", "1211"], ",", 
       FractionBox["895", "1211"], ",", 
       FractionBox["128", "173"], ",", 
       FractionBox["897", "1211"], ",", 
       FractionBox["898", "1211"], ",", 
       FractionBox["901", "1211"], ",", 
       FractionBox["902", "1211"], ",", 
       FractionBox["904", "1211"], ",", 
       FractionBox["905", "1211"], ",", 
       FractionBox["906", "1211"], ",", 
       FractionBox["907", "1211"], ",", 
       FractionBox["909", "1211"], ",", 
       FractionBox["130", "173"], ",", 
       FractionBox["911", "1211"], ",", 
       FractionBox["912", "1211"], ",", 
       FractionBox["913", "1211"], ",", 
       FractionBox["914", "1211"], ",", 
       FractionBox["915", "1211"], ",", 
       FractionBox["916", "1211"], ",", 
       FractionBox["918", "1211"], ",", 
       FractionBox["919", "1211"], ",", 
       FractionBox["920", "1211"], ",", 
       FractionBox["921", "1211"], ",", 
       FractionBox["922", "1211"], ",", 
       FractionBox["923", "1211"], ",", 
       FractionBox["132", "173"], ",", 
       FractionBox["925", "1211"], ",", 
       FractionBox["927", "1211"], ",", 
       FractionBox["928", "1211"], ",", 
       FractionBox["929", "1211"], ",", 
       FractionBox["930", "1211"], ",", 
       FractionBox["133", "173"], ",", 
       FractionBox["932", "1211"], ",", 
       FractionBox["933", "1211"], ",", 
       FractionBox["934", "1211"], ",", 
       FractionBox["936", "1211"], ",", 
       FractionBox["937", "1211"], ",", 
       FractionBox["134", "173"], ",", 
       FractionBox["939", "1211"], ",", 
       FractionBox["940", "1211"], ",", 
       FractionBox["941", "1211"], ",", 
       FractionBox["942", "1211"], ",", 
       FractionBox["943", "1211"], ",", 
       FractionBox["135", "173"], ",", 
       FractionBox["946", "1211"], ",", 
       FractionBox["947", "1211"], ",", 
       FractionBox["948", "1211"], ",", 
       FractionBox["949", "1211"], ",", 
       FractionBox["950", "1211"], ",", 
       FractionBox["951", "1211"], ",", 
       FractionBox["136", "173"], ",", 
       FractionBox["954", "1211"], ",", 
       FractionBox["955", "1211"], ",", 
       FractionBox["956", "1211"], ",", 
       FractionBox["957", "1211"], ",", 
       FractionBox["958", "1211"], ",", 
       FractionBox["137", "173"], ",", 
       FractionBox["960", "1211"], ",", 
       FractionBox["961", "1211"], ",", 
       FractionBox["963", "1211"], ",", 
       FractionBox["964", "1211"], ",", 
       FractionBox["965", "1211"], ",", 
       FractionBox["138", "173"], ",", 
       FractionBox["967", "1211"], ",", 
       FractionBox["968", "1211"], ",", 
       FractionBox["969", "1211"], ",", 
       FractionBox["970", "1211"], ",", 
       FractionBox["972", "1211"], ",", 
       FractionBox["139", "173"], ",", 
       FractionBox["974", "1211"], ",", 
       FractionBox["975", "1211"], ",", 
       FractionBox["976", "1211"], ",", 
       FractionBox["977", "1211"], ",", 
       FractionBox["978", "1211"], ",", 
       FractionBox["979", "1211"], ",", 
       FractionBox["981", "1211"], ",", 
       FractionBox["982", "1211"], ",", 
       FractionBox["983", "1211"], ",", 
       FractionBox["984", "1211"], ",", 
       FractionBox["985", "1211"], ",", 
       FractionBox["986", "1211"], ",", 
       FractionBox["141", "173"], ",", 
       FractionBox["988", "1211"], ",", 
       FractionBox["990", "1211"], ",", 
       FractionBox["991", "1211"], ",", 
       FractionBox["992", "1211"], ",", 
       FractionBox["993", "1211"], ",", 
       FractionBox["142", "173"], ",", 
       FractionBox["995", "1211"], ",", 
       FractionBox["996", "1211"], ",", 
       FractionBox["997", "1211"], ",", 
       FractionBox["999", "1211"], ",", 
       FractionBox["1000", "1211"], ",", 
       FractionBox["143", "173"], ",", 
       FractionBox["1002", "1211"], ",", 
       FractionBox["1003", "1211"], ",", 
       FractionBox["1004", "1211"], ",", 
       FractionBox["1005", "1211"], ",", 
       FractionBox["1006", "1211"], ",", 
       FractionBox["144", "173"], ",", 
       FractionBox["1009", "1211"], ",", 
       FractionBox["1010", "1211"], ",", 
       FractionBox["1011", "1211"], ",", 
       FractionBox["1012", "1211"], ",", 
       FractionBox["1013", "1211"], ",", 
       FractionBox["1014", "1211"], ",", 
       FractionBox["145", "173"], ",", 
       FractionBox["1017", "1211"], ",", 
       FractionBox["1018", "1211"], ",", 
       FractionBox["1019", "1211"], ",", 
       FractionBox["1020", "1211"], ",", 
       FractionBox["1021", "1211"], ",", 
       FractionBox["146", "173"], ",", 
       FractionBox["1023", "1211"], ",", 
       FractionBox["1024", "1211"], ",", 
       FractionBox["1026", "1211"], ",", 
       FractionBox["1027", "1211"], ",", 
       FractionBox["1028", "1211"], ",", 
       FractionBox["147", "173"], ",", 
       FractionBox["1030", "1211"], ",", 
       FractionBox["1031", "1211"], ",", 
       FractionBox["1032", "1211"], ",", 
       FractionBox["1033", "1211"], ",", 
       FractionBox["1035", "1211"], ",", 
       FractionBox["148", "173"], ",", 
       FractionBox["1037", "1211"], ",", 
       FractionBox["6", "7"], ",", 
       FractionBox["1039", "1211"], ",", 
       FractionBox["1040", "1211"], ",", 
       FractionBox["1041", "1211"], ",", 
       FractionBox["1042", "1211"], ",", 
       FractionBox["1044", "1211"], ",", 
       FractionBox["1045", "1211"], ",", 
       FractionBox["1046", "1211"], ",", 
       FractionBox["1047", "1211"], ",", 
       FractionBox["1048", "1211"], ",", 
       FractionBox["1049", "1211"], ",", 
       FractionBox["150", "173"], ",", 
       FractionBox["1051", "1211"], ",", 
       FractionBox["1053", "1211"], ",", 
       FractionBox["1054", "1211"], ",", 
       FractionBox["1055", "1211"], ",", 
       FractionBox["1056", "1211"], ",", 
       FractionBox["151", "173"], ",", 
       FractionBox["1058", "1211"], ",", 
       FractionBox["1059", "1211"], ",", 
       FractionBox["1060", "1211"], ",", 
       FractionBox["1062", "1211"], ",", 
       FractionBox["1063", "1211"], ",", 
       FractionBox["152", "173"], ",", 
       FractionBox["1065", "1211"], ",", 
       FractionBox["1066", "1211"], ",", 
       FractionBox["1067", "1211"], ",", 
       FractionBox["1068", "1211"], ",", 
       FractionBox["1069", "1211"], ",", 
       FractionBox["153", "173"], ",", 
       FractionBox["1072", "1211"], ",", 
       FractionBox["1073", "1211"], ",", 
       FractionBox["1074", "1211"], ",", 
       FractionBox["1075", "1211"], ",", 
       FractionBox["1076", "1211"], ",", 
       FractionBox["1077", "1211"], ",", 
       FractionBox["154", "173"], ",", 
       FractionBox["1080", "1211"], ",", 
       FractionBox["1081", "1211"], ",", 
       FractionBox["1082", "1211"], ",", 
       FractionBox["1083", "1211"], ",", 
       FractionBox["1084", "1211"], ",", 
       FractionBox["155", "173"], ",", 
       FractionBox["1086", "1211"], ",", 
       FractionBox["1087", "1211"], ",", 
       FractionBox["1089", "1211"], ",", 
       FractionBox["1090", "1211"], ",", 
       FractionBox["1091", "1211"], ",", 
       FractionBox["156", "173"], ",", 
       FractionBox["1093", "1211"], ",", 
       FractionBox["1094", "1211"], ",", 
       FractionBox["1095", "1211"], ",", 
       FractionBox["1096", "1211"], ",", 
       FractionBox["1098", "1211"], ",", 
       FractionBox["157", "173"], ",", 
       FractionBox["1100", "1211"], ",", 
       FractionBox["1101", "1211"], ",", 
       FractionBox["1102", "1211"], ",", 
       FractionBox["1103", "1211"], ",", 
       FractionBox["1104", "1211"], ",", 
       FractionBox["1105", "1211"], ",", 
       FractionBox["1107", "1211"], ",", 
       FractionBox["1108", "1211"], ",", 
       FractionBox["1109", "1211"], ",", 
       FractionBox["1110", "1211"], ",", 
       FractionBox["1111", "1211"], ",", 
       FractionBox["1112", "1211"], ",", 
       FractionBox["159", "173"], ",", 
       FractionBox["1114", "1211"], ",", 
       FractionBox["1116", "1211"], ",", 
       FractionBox["1117", "1211"], ",", 
       FractionBox["1118", "1211"], ",", 
       FractionBox["1119", "1211"], ",", 
       FractionBox["160", "173"], ",", 
       FractionBox["1121", "1211"], ",", 
       FractionBox["1122", "1211"], ",", 
       FractionBox["1123", "1211"], ",", 
       FractionBox["1125", "1211"], ",", 
       FractionBox["1126", "1211"], ",", 
       FractionBox["161", "173"], ",", 
       FractionBox["1128", "1211"], ",", 
       FractionBox["1129", "1211"], ",", 
       FractionBox["1130", "1211"], ",", 
       FractionBox["1131", "1211"], ",", 
       FractionBox["1132", "1211"], ",", 
       FractionBox["162", "173"], ",", 
       FractionBox["1135", "1211"], ",", 
       FractionBox["1136", "1211"], ",", 
       FractionBox["1137", "1211"], ",", 
       FractionBox["1138", "1211"], ",", 
       FractionBox["1139", "1211"], ",", 
       FractionBox["1140", "1211"], ",", 
       FractionBox["163", "173"], ",", 
       FractionBox["1143", "1211"], ",", 
       FractionBox["1144", "1211"], ",", 
       FractionBox["1145", "1211"], ",", 
       FractionBox["1146", "1211"], ",", 
       FractionBox["1147", "1211"], ",", 
       FractionBox["164", "173"], ",", 
       FractionBox["1149", "1211"], ",", 
       FractionBox["1150", "1211"], ",", 
       FractionBox["1152", "1211"], ",", 
       FractionBox["1153", "1211"], ",", 
       FractionBox["1154", "1211"], ",", 
       FractionBox["165", "173"], ",", 
       FractionBox["1156", "1211"], ",", 
       FractionBox["1157", "1211"], ",", 
       FractionBox["1158", "1211"], ",", 
       FractionBox["1159", "1211"], ",", 
       FractionBox["1161", "1211"], ",", 
       FractionBox["166", "173"], ",", 
       FractionBox["1163", "1211"], ",", 
       FractionBox["1164", "1211"], ",", 
       FractionBox["1165", "1211"], ",", 
       FractionBox["1166", "1211"], ",", 
       FractionBox["1167", "1211"], ",", 
       FractionBox["1168", "1211"], ",", 
       FractionBox["1170", "1211"], ",", 
       FractionBox["1171", "1211"], ",", 
       FractionBox["1172", "1211"], ",", 
       FractionBox["1173", "1211"], ",", 
       FractionBox["1174", "1211"], ",", 
       FractionBox["1175", "1211"], ",", 
       FractionBox["168", "173"], ",", 
       FractionBox["1177", "1211"], ",", 
       FractionBox["1179", "1211"], ",", 
       FractionBox["1180", "1211"], ",", 
       FractionBox["1181", "1211"], ",", 
       FractionBox["1182", "1211"], ",", 
       FractionBox["169", "173"], ",", 
       FractionBox["1184", "1211"], ",", 
       FractionBox["1185", "1211"], ",", 
       FractionBox["1186", "1211"], ",", 
       FractionBox["1188", "1211"], ",", 
       FractionBox["1189", "1211"], ",", 
       FractionBox["170", "173"], ",", 
       FractionBox["1191", "1211"], ",", 
       FractionBox["1192", "1211"], ",", 
       FractionBox["1193", "1211"], ",", 
       FractionBox["1194", "1211"], ",", 
       FractionBox["1195", "1211"], ",", 
       FractionBox["171", "173"], ",", 
       FractionBox["1198", "1211"], ",", 
       FractionBox["1199", "1211"], ",", 
       FractionBox["1200", "1211"], ",", 
       FractionBox["1201", "1211"], ",", 
       FractionBox["1202", "1211"], ",", 
       FractionBox["1203", "1211"], ",", 
       FractionBox["172", "173"], ",", 
       FractionBox["1206", "1211"], ",", 
       FractionBox["1207", "1211"], ",", 
       FractionBox["1208", "1211"], ",", 
       FractionBox["1209", "1211"], ",", 
       FractionBox["1210", "1211"], ",", "1", ",", "1", ",", 
       FractionBox["1212", "1211"], ",", 
       FractionBox["1213", "1211"], ",", 
       FractionBox["1214", "1211"], ",", 
       FractionBox["1215", "1211"], ",", 
       FractionBox["1216", "1211"], ",", 
       FractionBox["174", "173"], ",", 
       FractionBox["1219", "1211"], ",", 
       FractionBox["1220", "1211"], ",", 
       FractionBox["1221", "1211"], ",", 
       FractionBox["1222", "1211"], ",", 
       FractionBox["1223", "1211"], ",", 
       FractionBox["1224", "1211"], ",", 
       FractionBox["175", "173"], ",", 
       FractionBox["1227", "1211"], ",", 
       FractionBox["1228", "1211"], ",", 
       FractionBox["1229", "1211"], ",", 
       FractionBox["1230", "1211"], ",", 
       FractionBox["1231", "1211"], ",", 
       FractionBox["176", "173"], ",", 
       FractionBox["1233", "1211"], ",", 
       FractionBox["1234", "1211"], ",", 
       FractionBox["1236", "1211"], ",", 
       FractionBox["1237", "1211"], ",", 
       FractionBox["1238", "1211"], ",", 
       FractionBox["177", "173"], ",", 
       FractionBox["1240", "1211"], ",", 
       FractionBox["1241", "1211"], ",", 
       FractionBox["1242", "1211"], ",", 
       FractionBox["1243", "1211"], ",", 
       FractionBox["1245", "1211"], ",", 
       FractionBox["178", "173"], ",", 
       FractionBox["1247", "1211"], ",", 
       FractionBox["1248", "1211"], ",", 
       FractionBox["1249", "1211"], ",", 
       FractionBox["1250", "1211"], ",", 
       FractionBox["1251", "1211"], ",", 
       FractionBox["1252", "1211"], ",", 
       FractionBox["1254", "1211"], ",", 
       FractionBox["1255", "1211"], ",", 
       FractionBox["1256", "1211"], ",", 
       FractionBox["1257", "1211"], ",", 
       FractionBox["1258", "1211"], ",", 
       FractionBox["1259", "1211"], ",", 
       FractionBox["180", "173"], ",", 
       FractionBox["1261", "1211"], ",", 
       FractionBox["1263", "1211"], ",", 
       FractionBox["1264", "1211"], ",", 
       FractionBox["1265", "1211"], ",", 
       FractionBox["1266", "1211"], ",", 
       FractionBox["181", "173"], ",", 
       FractionBox["1268", "1211"], ",", 
       FractionBox["1269", "1211"], ",", 
       FractionBox["1270", "1211"], ",", 
       FractionBox["1272", "1211"], ",", 
       FractionBox["1273", "1211"], ",", 
       FractionBox["182", "173"], ",", 
       FractionBox["1275", "1211"], ",", 
       FractionBox["1276", "1211"], ",", 
       FractionBox["1277", "1211"], ",", 
       FractionBox["1278", "1211"], ",", 
       FractionBox["1279", "1211"], ",", 
       FractionBox["183", "173"], ",", 
       FractionBox["1282", "1211"], ",", 
       FractionBox["1283", "1211"], ",", 
       FractionBox["1284", "1211"], ",", 
       FractionBox["1285", "1211"], ",", 
       FractionBox["1286", "1211"], ",", 
       FractionBox["1287", "1211"], ",", 
       FractionBox["184", "173"], ",", 
       FractionBox["1290", "1211"], ",", 
       FractionBox["1291", "1211"], ",", 
       FractionBox["1292", "1211"], ",", 
       FractionBox["1293", "1211"], ",", 
       FractionBox["1294", "1211"], ",", 
       FractionBox["185", "173"], ",", 
       FractionBox["1296", "1211"], ",", 
       FractionBox["1297", "1211"], ",", 
       FractionBox["1299", "1211"], ",", 
       FractionBox["1300", "1211"], ",", 
       FractionBox["1301", "1211"], ",", 
       FractionBox["186", "173"], ",", 
       FractionBox["1303", "1211"], ",", 
       FractionBox["1304", "1211"], ",", 
       FractionBox["1305", "1211"], ",", 
       FractionBox["1306", "1211"], ",", 
       FractionBox["1308", "1211"], ",", 
       FractionBox["187", "173"], ",", 
       FractionBox["1310", "1211"], ",", 
       FractionBox["1311", "1211"], ",", 
       FractionBox["1312", "1211"], ",", 
       FractionBox["1313", "1211"], ",", 
       FractionBox["1314", "1211"], ",", 
       FractionBox["1315", "1211"], ",", 
       FractionBox["1317", "1211"], ",", 
       FractionBox["1318", "1211"], ",", 
       FractionBox["1319", "1211"], ",", 
       FractionBox["1320", "1211"], ",", 
       FractionBox["1321", "1211"], ",", 
       FractionBox["1322", "1211"], ",", 
       FractionBox["189", "173"], ",", 
       FractionBox["1324", "1211"], ",", 
       FractionBox["1326", "1211"], ",", 
       FractionBox["1327", "1211"], ",", 
       FractionBox["1328", "1211"], ",", 
       FractionBox["1329", "1211"], ",", 
       FractionBox["190", "173"], ",", 
       FractionBox["1331", "1211"], ",", 
       FractionBox["1332", "1211"], ",", 
       FractionBox["1333", "1211"], ",", 
       FractionBox["1335", "1211"], ",", 
       FractionBox["1336", "1211"], ",", 
       FractionBox["191", "173"], ",", 
       FractionBox["1338", "1211"], ",", 
       FractionBox["1339", "1211"], ",", 
       FractionBox["1340", "1211"], ",", 
       FractionBox["1341", "1211"], ",", 
       FractionBox["1342", "1211"], ",", 
       FractionBox["192", "173"], ",", 
       FractionBox["1345", "1211"], ",", 
       FractionBox["1346", "1211"], ",", 
       FractionBox["1347", "1211"], ",", 
       FractionBox["1348", "1211"], ",", 
       FractionBox["1349", "1211"], ",", 
       FractionBox["1350", "1211"], ",", 
       FractionBox["193", "173"], ",", 
       FractionBox["1353", "1211"], ",", 
       FractionBox["1354", "1211"], ",", 
       FractionBox["1355", "1211"], ",", 
       FractionBox["1356", "1211"], ",", 
       FractionBox["1357", "1211"], ",", 
       FractionBox["194", "173"], ",", 
       FractionBox["1359", "1211"], ",", 
       FractionBox["1360", "1211"], ",", 
       FractionBox["1362", "1211"], ",", 
       FractionBox["1363", "1211"], ",", 
       FractionBox["1364", "1211"], ",", 
       FractionBox["195", "173"], ",", 
       FractionBox["1366", "1211"], ",", 
       FractionBox["1367", "1211"], ",", 
       FractionBox["1368", "1211"], ",", 
       FractionBox["1369", "1211"], ",", 
       FractionBox["1371", "1211"], ",", 
       FractionBox["196", "173"], ",", 
       FractionBox["1373", "1211"], ",", 
       FractionBox["1374", "1211"], ",", 
       FractionBox["1375", "1211"], ",", 
       FractionBox["1376", "1211"], ",", 
       FractionBox["1377", "1211"], ",", 
       FractionBox["1378", "1211"], ",", 
       FractionBox["1380", "1211"], ",", 
       FractionBox["1381", "1211"], ",", 
       FractionBox["1382", "1211"], ",", 
       FractionBox["1383", "1211"], ",", 
       FractionBox["8", "7"], ",", 
       FractionBox["1385", "1211"], ",", 
       FractionBox["198", "173"], ",", 
       FractionBox["1387", "1211"], ",", 
       FractionBox["1389", "1211"], ",", 
       FractionBox["1390", "1211"], ",", 
       FractionBox["1391", "1211"], ",", 
       FractionBox["1392", "1211"], ",", 
       FractionBox["199", "173"], ",", 
       FractionBox["1394", "1211"], ",", 
       FractionBox["1395", "1211"], ",", 
       FractionBox["1396", "1211"], ",", 
       FractionBox["1398", "1211"], ",", 
       FractionBox["1399", "1211"], ",", 
       FractionBox["200", "173"], ",", 
       FractionBox["1401", "1211"], ",", 
       FractionBox["1402", "1211"], ",", 
       FractionBox["1403", "1211"], ",", 
       FractionBox["1404", "1211"], ",", 
       FractionBox["1405", "1211"], ",", 
       FractionBox["201", "173"], ",", 
       FractionBox["1408", "1211"], ",", 
       FractionBox["1409", "1211"], ",", 
       FractionBox["1410", "1211"], ",", 
       FractionBox["1411", "1211"], ",", 
       FractionBox["1412", "1211"], ",", 
       FractionBox["1413", "1211"], ",", 
       FractionBox["202", "173"], ",", 
       FractionBox["1416", "1211"], ",", 
       FractionBox["1417", "1211"], ",", 
       FractionBox["1418", "1211"], ",", 
       FractionBox["1419", "1211"], ",", 
       FractionBox["1420", "1211"], ",", 
       FractionBox["203", "173"], ",", 
       FractionBox["1422", "1211"], ",", 
       FractionBox["1423", "1211"], ",", 
       FractionBox["1425", "1211"], ",", 
       FractionBox["1426", "1211"], ",", 
       FractionBox["1427", "1211"], ",", 
       FractionBox["204", "173"], ",", 
       FractionBox["1429", "1211"], ",", 
       FractionBox["1430", "1211"], ",", 
       FractionBox["1431", "1211"], ",", 
       FractionBox["1432", "1211"], ",", 
       FractionBox["1434", "1211"], ",", 
       FractionBox["205", "173"], ",", 
       FractionBox["1436", "1211"], ",", 
       FractionBox["1437", "1211"], ",", 
       FractionBox["1438", "1211"], ",", 
       FractionBox["1439", "1211"], ",", 
       FractionBox["1440", "1211"], ",", 
       FractionBox["1441", "1211"], ",", 
       FractionBox["1443", "1211"], ",", 
       FractionBox["1444", "1211"], ",", 
       FractionBox["1445", "1211"], ",", 
       FractionBox["1446", "1211"], ",", 
       FractionBox["1447", "1211"], ",", 
       FractionBox["1448", "1211"], ",", 
       FractionBox["207", "173"], ",", 
       FractionBox["1450", "1211"], ",", 
       FractionBox["1452", "1211"], ",", 
       FractionBox["1453", "1211"], ",", 
       FractionBox["1454", "1211"], ",", 
       FractionBox["1455", "1211"], ",", 
       FractionBox["208", "173"], ",", 
       FractionBox["1457", "1211"], ",", 
       FractionBox["1458", "1211"], ",", 
       FractionBox["1459", "1211"], ",", 
       FractionBox["1461", "1211"], ",", 
       FractionBox["1462", "1211"], ",", 
       FractionBox["209", "173"], ",", 
       FractionBox["1464", "1211"], ",", 
       FractionBox["1465", "1211"], ",", 
       FractionBox["1466", "1211"], ",", 
       FractionBox["1467", "1211"], ",", 
       FractionBox["1468", "1211"], ",", 
       FractionBox["210", "173"], ",", 
       FractionBox["1471", "1211"], ",", 
       FractionBox["1472", "1211"], ",", 
       FractionBox["1473", "1211"], ",", 
       FractionBox["1474", "1211"], ",", 
       FractionBox["1475", "1211"], ",", 
       FractionBox["1476", "1211"], ",", 
       FractionBox["211", "173"], ",", 
       FractionBox["1479", "1211"], ",", 
       FractionBox["1480", "1211"], ",", 
       FractionBox["1481", "1211"], ",", 
       FractionBox["1482", "1211"], ",", 
       FractionBox["1483", "1211"], ",", 
       FractionBox["212", "173"], ",", 
       FractionBox["1485", "1211"], ",", 
       FractionBox["1486", "1211"], ",", 
       FractionBox["1488", "1211"], ",", 
       FractionBox["1489", "1211"], ",", 
       FractionBox["1490", "1211"], ",", 
       FractionBox["213", "173"], ",", 
       FractionBox["1492", "1211"], ",", 
       FractionBox["1493", "1211"], ",", 
       FractionBox["1494", "1211"], ",", 
       FractionBox["1495", "1211"], ",", 
       FractionBox["1497", "1211"], ",", 
       FractionBox["214", "173"], ",", 
       FractionBox["1499", "1211"], ",", 
       FractionBox["1500", "1211"], ",", 
       FractionBox["1501", "1211"], ",", 
       FractionBox["1502", "1211"], ",", 
       FractionBox["1503", "1211"], ",", 
       FractionBox["1504", "1211"], ",", 
       FractionBox["1506", "1211"], ",", 
       FractionBox["1507", "1211"], ",", 
       FractionBox["1508", "1211"], ",", 
       FractionBox["1509", "1211"], ",", 
       FractionBox["1510", "1211"], ",", 
       FractionBox["1511", "1211"], ",", 
       FractionBox["216", "173"], ",", 
       FractionBox["1513", "1211"], ",", 
       FractionBox["1515", "1211"], ",", 
       FractionBox["1516", "1211"], ",", 
       FractionBox["1517", "1211"], ",", 
       FractionBox["1518", "1211"], ",", 
       FractionBox["1520", "1211"], ",", 
       FractionBox["1521", "1211"], ",", 
       FractionBox["1524", "1211"], ",", 
       FractionBox["1525", "1211"], ",", 
       FractionBox["218", "173"], ",", 
       FractionBox["1527", "1211"], ",", 
       FractionBox["1529", "1211"], ",", 
       FractionBox["1530", "1211"], ",", 
       FractionBox["219", "173"], ",", 
       FractionBox["1534", "1211"], ",", 
       FractionBox["1535", "1211"], ",", 
       FractionBox["1536", "1211"], ",", 
       FractionBox["1538", "1211"], ",", 
       FractionBox["1539", "1211"], ",", 
       FractionBox["1542", "1211"], ",", 
       FractionBox["1543", "1211"], ",", 
       FractionBox["1544", "1211"], ",", 
       FractionBox["1545", "1211"], ",", 
       FractionBox["221", "173"], ",", 
       FractionBox["1548", "1211"], ",", 
       FractionBox["1551", "1211"], ",", 
       FractionBox["1552", "1211"], ",", 
       FractionBox["1553", "1211"], ",", 
       FractionBox["222", "173"], ",", 
       FractionBox["1556", "1211"], ",", 
       FractionBox["9", "7"], ",", 
       FractionBox["1560", "1211"], ",", 
       FractionBox["223", "173"], ",", 
       FractionBox["1562", "1211"], ",", 
       FractionBox["1563", "1211"], ",", 
       FractionBox["1565", "1211"], ",", 
       FractionBox["1566", "1211"], ",", 
       FractionBox["1569", "1211"], ",", 
       FractionBox["1570", "1211"], ",", 
       FractionBox["1571", "1211"], ",", 
       FractionBox["1572", "1211"], ",", 
       FractionBox["1574", "1211"], ",", 
       FractionBox["225", "173"], ",", 
       FractionBox["1578", "1211"], ",", 
       FractionBox["1579", "1211"], ",", 
       FractionBox["1580", "1211"], ",", 
       FractionBox["1581", "1211"], ",", 
       FractionBox["1583", "1211"], ",", 
       FractionBox["1584", "1211"], ",", 
       FractionBox["1587", "1211"], ",", 
       FractionBox["1588", "1211"], ",", 
       FractionBox["227", "173"], ",", 
       FractionBox["1590", "1211"], ",", 
       FractionBox["1592", "1211"], ",", 
       FractionBox["1593", "1211"], ",", 
       FractionBox["228", "173"], ",", 
       FractionBox["1597", "1211"], ",", 
       FractionBox["1598", "1211"], ",", 
       FractionBox["1599", "1211"], ",", 
       FractionBox["1601", "1211"], ",", 
       FractionBox["1602", "1211"], ",", 
       FractionBox["1605", "1211"], ",", 
       FractionBox["1606", "1211"], ",", 
       FractionBox["1607", "1211"], ",", 
       FractionBox["1608", "1211"], ",", 
       FractionBox["230", "173"], ",", 
       FractionBox["1611", "1211"], ",", 
       FractionBox["1614", "1211"], ",", 
       FractionBox["1615", "1211"], ",", 
       FractionBox["1616", "1211"], ",", 
       FractionBox["231", "173"], ",", 
       FractionBox["1619", "1211"], ",", 
       FractionBox["1620", "1211"], ",", 
       FractionBox["1623", "1211"], ",", 
       FractionBox["232", "173"], ",", 
       FractionBox["1625", "1211"], ",", 
       FractionBox["1626", "1211"], ",", 
       FractionBox["1628", "1211"], ",", 
       FractionBox["1629", "1211"], ",", 
       FractionBox["1632", "1211"], ",", 
       FractionBox["1633", "1211"], ",", 
       FractionBox["1634", "1211"], ",", 
       FractionBox["1635", "1211"], ",", 
       FractionBox["1637", "1211"], ",", 
       FractionBox["234", "173"], ",", 
       FractionBox["1641", "1211"], ",", 
       FractionBox["1642", "1211"], ",", 
       FractionBox["1643", "1211"], ",", 
       FractionBox["1644", "1211"], ",", 
       FractionBox["1646", "1211"], ",", 
       FractionBox["1647", "1211"], ",", 
       FractionBox["1650", "1211"], ",", 
       FractionBox["1651", "1211"], ",", 
       FractionBox["236", "173"], ",", 
       FractionBox["1653", "1211"], ",", 
       FractionBox["1655", "1211"], ",", 
       FractionBox["1656", "1211"], ",", 
       FractionBox["237", "173"], ",", 
       FractionBox["1660", "1211"], ",", 
       FractionBox["1661", "1211"], ",", 
       FractionBox["1662", "1211"], ",", 
       FractionBox["1664", "1211"], ",", 
       FractionBox["1665", "1211"], ",", 
       FractionBox["1668", "1211"], ",", 
       FractionBox["1669", "1211"], ",", 
       FractionBox["1670", "1211"], ",", 
       FractionBox["1671", "1211"], ",", 
       FractionBox["239", "173"], ",", 
       FractionBox["1674", "1211"], ",", 
       FractionBox["1677", "1211"], ",", 
       FractionBox["1678", "1211"], ",", 
       FractionBox["1679", "1211"], ",", 
       FractionBox["240", "173"], ",", 
       FractionBox["1682", "1211"], ",", 
       FractionBox["1683", "1211"], ",", 
       FractionBox["1686", "1211"], ",", 
       FractionBox["241", "173"], ",", 
       FractionBox["1688", "1211"], ",", 
       FractionBox["1689", "1211"], ",", 
       FractionBox["1691", "1211"], ",", 
       FractionBox["1692", "1211"], ",", 
       FractionBox["1695", "1211"], ",", 
       FractionBox["1696", "1211"], ",", 
       FractionBox["1697", "1211"], ",", 
       FractionBox["1698", "1211"], ",", 
       FractionBox["1700", "1211"], ",", 
       FractionBox["243", "173"], ",", 
       FractionBox["1704", "1211"], ",", 
       FractionBox["1705", "1211"], ",", 
       FractionBox["1706", "1211"], ",", 
       FractionBox["1707", "1211"], ",", 
       FractionBox["1709", "1211"], ",", 
       FractionBox["1710", "1211"], ",", 
       FractionBox["1713", "1211"], ",", 
       FractionBox["1714", "1211"], ",", 
       FractionBox["245", "173"], ",", 
       FractionBox["1716", "1211"], ",", 
       FractionBox["1718", "1211"], ",", 
       FractionBox["1719", "1211"], ",", 
       FractionBox["246", "173"], ",", 
       FractionBox["1723", "1211"], ",", 
       FractionBox["1724", "1211"], ",", 
       FractionBox["1725", "1211"], ",", 
       FractionBox["1727", "1211"], ",", 
       FractionBox["1728", "1211"], ",", 
       FractionBox["1731", "1211"], ",", 
       FractionBox["1732", "1211"], ",", 
       FractionBox["1733", "1211"], ",", 
       FractionBox["1734", "1211"], ",", 
       FractionBox["248", "173"], ",", 
       FractionBox["1737", "1211"], ",", 
       FractionBox["1740", "1211"], ",", 
       FractionBox["1741", "1211"], ",", 
       FractionBox["1742", "1211"], ",", 
       FractionBox["249", "173"], ",", 
       FractionBox["1745", "1211"], ",", 
       FractionBox["1746", "1211"], ",", 
       FractionBox["1749", "1211"], ",", 
       FractionBox["250", "173"], ",", 
       FractionBox["1751", "1211"], ",", 
       FractionBox["1752", "1211"], ",", 
       FractionBox["1754", "1211"], ",", 
       FractionBox["1755", "1211"], ",", 
       FractionBox["1758", "1211"], ",", 
       FractionBox["1759", "1211"], ",", 
       FractionBox["1760", "1211"], ",", 
       FractionBox["1761", "1211"], ",", 
       FractionBox["1763", "1211"], ",", 
       FractionBox["252", "173"], ",", 
       FractionBox["1767", "1211"], ",", 
       FractionBox["1768", "1211"], ",", 
       FractionBox["1769", "1211"], ",", 
       FractionBox["1770", "1211"], ",", 
       FractionBox["1772", "1211"], ",", 
       FractionBox["1773", "1211"], ",", 
       FractionBox["1776", "1211"], ",", 
       FractionBox["1777", "1211"], ",", 
       FractionBox["254", "173"], ",", 
       FractionBox["1779", "1211"], ",", 
       FractionBox["1781", "1211"], ",", 
       FractionBox["1782", "1211"], ",", 
       FractionBox["255", "173"], ",", 
       FractionBox["1786", "1211"], ",", 
       FractionBox["1787", "1211"], ",", 
       FractionBox["1788", "1211"], ",", 
       FractionBox["1790", "1211"], ",", 
       FractionBox["1791", "1211"], ",", 
       FractionBox["1794", "1211"], ",", 
       FractionBox["1795", "1211"], ",", 
       FractionBox["1796", "1211"], ",", 
       FractionBox["1797", "1211"], ",", 
       FractionBox["257", "173"], ",", 
       FractionBox["1800", "1211"], ",", 
       FractionBox["1803", "1211"], ",", 
       FractionBox["1804", "1211"], ",", 
       FractionBox["1805", "1211"], ",", 
       FractionBox["258", "173"], ",", 
       FractionBox["1808", "1211"], ",", 
       FractionBox["1809", "1211"], ",", 
       FractionBox["1812", "1211"], ",", 
       FractionBox["259", "173"], ",", 
       FractionBox["1814", "1211"], ",", 
       FractionBox["1815", "1211"], ",", 
       FractionBox["1817", "1211"], ",", 
       FractionBox["1822", "1211"], ",", 
       FractionBox["1823", "1211"], ",", 
       FractionBox["1826", "1211"], ",", 
       FractionBox["1831", "1211"], ",", 
       FractionBox["1832", "1211"], ",", 
       FractionBox["1835", "1211"], ",", 
       FractionBox["1840", "1211"], ",", 
       FractionBox["263", "173"], ",", 
       FractionBox["1844", "1211"], ",", 
       FractionBox["1849", "1211"], ",", 
       FractionBox["1850", "1211"], ",", 
       FractionBox["1853", "1211"], ",", 
       FractionBox["1858", "1211"], ",", 
       FractionBox["1859", "1211"], ",", 
       FractionBox["266", "173"], ",", 
       FractionBox["1867", "1211"], ",", 
       FractionBox["1868", "1211"], ",", 
       FractionBox["1871", "1211"], ",", 
       FractionBox["268", "173"], ",", 
       FractionBox["1877", "1211"], ",", 
       FractionBox["1880", "1211"], ",", 
       FractionBox["1885", "1211"], ",", 
       FractionBox["1886", "1211"], ",", 
       FractionBox["1889", "1211"], ",", 
       FractionBox["1894", "1211"], ",", 
       FractionBox["1895", "1211"], ",", 
       FractionBox["1898", "1211"], ",", 
       FractionBox["11", "7"], ",", 
       FractionBox["272", "173"], ",", 
       FractionBox["1907", "1211"], ",", 
       FractionBox["1912", "1211"], ",", 
       FractionBox["1913", "1211"], ",", 
       FractionBox["1916", "1211"], ",", 
       FractionBox["1921", "1211"], ",", 
       FractionBox["1922", "1211"], ",", 
       FractionBox["275", "173"], ",", 
       FractionBox["1930", "1211"], ",", 
       FractionBox["1931", "1211"], ",", 
       FractionBox["1934", "1211"], ",", 
       FractionBox["277", "173"], ",", 
       FractionBox["1940", "1211"], ",", 
       FractionBox["1943", "1211"], ",", 
       FractionBox["1948", "1211"], ",", 
       FractionBox["1949", "1211"], ",", 
       FractionBox["1952", "1211"], ",", 
       FractionBox["1957", "1211"], ",", 
       FractionBox["1958", "1211"], ",", 
       FractionBox["1961", "1211"], ",", 
       FractionBox["1966", "1211"], ",", 
       FractionBox["281", "173"], ",", 
       FractionBox["1970", "1211"], ",", 
       FractionBox["1975", "1211"], ",", 
       FractionBox["1976", "1211"], ",", 
       FractionBox["1979", "1211"], ",", 
       FractionBox["1984", "1211"], ",", 
       FractionBox["1985", "1211"], ",", 
       FractionBox["284", "173"], ",", 
       FractionBox["1993", "1211"], ",", 
       FractionBox["1994", "1211"], ",", 
       FractionBox["1997", "1211"], ",", 
       FractionBox["286", "173"], ",", 
       FractionBox["2003", "1211"], ",", 
       FractionBox["2006", "1211"], ",", 
       FractionBox["2011", "1211"], ",", 
       FractionBox["2012", "1211"], ",", 
       FractionBox["2015", "1211"], ",", 
       FractionBox["2020", "1211"], ",", 
       FractionBox["2021", "1211"], ",", 
       FractionBox["2024", "1211"], ",", 
       FractionBox["2029", "1211"], ",", 
       FractionBox["290", "173"], ",", 
       FractionBox["2033", "1211"], ",", 
       FractionBox["2038", "1211"], ",", 
       FractionBox["2039", "1211"], ",", 
       FractionBox["2042", "1211"], ",", 
       FractionBox["2047", "1211"], ",", 
       FractionBox["2048", "1211"], ",", 
       FractionBox["293", "173"], ",", 
       FractionBox["2056", "1211"], ",", 
       FractionBox["2057", "1211"], ",", 
       FractionBox["2060", "1211"], ",", 
       FractionBox["295", "173"], ",", 
       FractionBox["2066", "1211"], ",", 
       FractionBox["2069", "1211"], ",", 
       FractionBox["2074", "1211"], ",", 
       FractionBox["2075", "1211"], ",", 
       FractionBox["2078", "1211"], ",", 
       FractionBox["2083", "1211"], ",", 
       FractionBox["2084", "1211"], ",", 
       FractionBox["2087", "1211"], ",", 
       FractionBox["2092", "1211"], ",", 
       FractionBox["299", "173"], ",", 
       FractionBox["2096", "1211"], ",", 
       FractionBox["2101", "1211"], ",", 
       FractionBox["2102", "1211"], ",", 
       FractionBox["2105", "1211"], ",", 
       FractionBox["2110", "1211"], ",", 
       FractionBox["2111", "1211"], ",", 
       FractionBox["302", "173"], ",", 
       FractionBox["2119", "1211"], ",", 
       FractionBox["304", "173"], ",", 
       FractionBox["2137", "1211"], ",", 
       FractionBox["2146", "1211"], ",", 
       FractionBox["2155", "1211"], ",", 
       FractionBox["2164", "1211"], ",", 
       FractionBox["2173", "1211"], ",", 
       FractionBox["2182", "1211"], ",", 
       FractionBox["313", "173"], ",", 
       FractionBox["2200", "1211"], ",", 
       FractionBox["2209", "1211"], ",", 
       FractionBox["2218", "1211"], ",", 
       FractionBox["2227", "1211"], ",", 
       FractionBox["2236", "1211"], ",", 
       FractionBox["2245", "1211"], ",", 
       FractionBox["322", "173"], ",", 
       FractionBox["2263", "1211"], ",", 
       FractionBox["2272", "1211"], ",", 
       FractionBox["2281", "1211"], ",", 
       FractionBox["2290", "1211"], ",", 
       FractionBox["2299", "1211"], ",", 
       FractionBox["2308", "1211"], ",", 
       FractionBox["331", "173"], ",", 
       FractionBox["2326", "1211"], ",", 
       FractionBox["2335", "1211"], ",", 
       FractionBox["2344", "1211"], ",", 
       FractionBox["2353", "1211"], ",", 
       FractionBox["2362", "1211"], ",", 
       FractionBox["2371", "1211"], ",", 
       FractionBox["340", "173"], ",", 
       FractionBox["2389", "1211"], ",", 
       FractionBox["2398", "1211"], ",", 
       FractionBox["2407", "1211"], ",", 
       FractionBox["2416", "1211"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "6"], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["5", "3"], ",", 
       FractionBox["11", "6"], ",", 
       FractionBox["13", "6"], ",", 
       FractionBox["7", "3"], ",", 
       FractionBox["5", "2"], ",", 
       FractionBox["8", "3"], ",", 
       FractionBox["17", "6"], ",", "3", ",", 
       FractionBox["19", "6"], ",", 
       FractionBox["10", "3"], ",", 
       FractionBox["11", "3"], ",", 
       FractionBox["23", "6"], ",", "4", ",", 
       FractionBox["25", "6"], ",", 
       FractionBox["13", "3"], ",", 
       FractionBox["9", "2"], ",", 
       FractionBox["14", "3"], ",", 
       FractionBox["29", "6"], ",", 
       FractionBox["31", "6"], ",", 
       FractionBox["16", "3"], ",", 
       FractionBox["11", "2"], ",", 
       FractionBox["17", "3"], ",", 
       FractionBox["35", "6"], ",", "6", ",", 
       FractionBox["37", "6"], ",", 
       FractionBox["19", "3"], ",", 
       FractionBox["20", "3"], ",", 
       FractionBox["41", "6"], ",", "7", ",", 
       FractionBox["43", "6"], ",", 
       FractionBox["22", "3"], ",", 
       FractionBox["15", "2"], ",", 
       FractionBox["23", "3"], ",", 
       FractionBox["47", "6"], ",", 
       FractionBox["49", "6"], ",", 
       FractionBox["25", "3"], ",", 
       FractionBox["17", "2"], ",", 
       FractionBox["26", "3"], ",", 
       FractionBox["53", "6"], ",", "9", ",", 
       FractionBox["55", "6"], ",", 
       FractionBox["28", "3"], ",", 
       FractionBox["29", "3"], ",", 
       FractionBox["59", "6"], ",", "10", ",", 
       FractionBox["61", "6"], ",", 
       FractionBox["31", "3"], ",", 
       FractionBox["21", "2"], ",", 
       FractionBox["32", "3"], ",", 
       FractionBox["65", "6"], ",", 
       FractionBox["67", "6"], ",", 
       FractionBox["34", "3"], ",", 
       FractionBox["23", "2"], ",", 
       FractionBox["35", "3"], ",", 
       FractionBox["71", "6"], ",", "12", ",", 
       FractionBox["73", "6"], ",", 
       FractionBox["37", "3"], ",", 
       FractionBox["38", "3"], ",", 
       FractionBox["77", "6"], ",", "13", ",", 
       FractionBox["79", "6"], ",", 
       FractionBox["40", "3"], ",", 
       FractionBox["27", "2"], ",", 
       FractionBox["41", "3"], ",", 
       FractionBox["83", "6"], ",", 
       FractionBox["85", "6"], ",", 
       FractionBox["43", "3"], ",", 
       FractionBox["29", "2"], ",", 
       FractionBox["44", "3"], ",", 
       FractionBox["89", "6"], ",", "15", ",", 
       FractionBox["91", "6"], ",", 
       FractionBox["46", "3"], ",", 
       FractionBox["47", "3"], ",", 
       FractionBox["95", "6"], ",", "16", ",", 
       FractionBox["97", "6"], ",", 
       FractionBox["49", "3"], ",", 
       FractionBox["33", "2"], ",", 
       FractionBox["50", "3"], ",", 
       FractionBox["101", "6"], ",", 
       FractionBox["103", "6"], ",", 
       FractionBox["52", "3"], ",", 
       FractionBox["35", "2"], ",", 
       FractionBox["53", "3"], ",", 
       FractionBox["107", "6"], ",", "18", ",", 
       FractionBox["109", "6"], ",", 
       FractionBox["55", "3"], ",", 
       FractionBox["56", "3"], ",", 
       FractionBox["113", "6"], ",", "19", ",", 
       FractionBox["115", "6"], ",", 
       FractionBox["58", "3"], ",", 
       FractionBox["39", "2"], ",", 
       FractionBox["59", "3"], ",", 
       FractionBox["119", "6"], ",", 
       FractionBox["121", "6"], ",", 
       FractionBox["61", "3"], ",", 
       FractionBox["41", "2"], ",", 
       FractionBox["62", "3"], ",", 
       FractionBox["125", "6"], ",", "21", ",", 
       FractionBox["127", "6"], ",", 
       FractionBox["64", "3"], ",", 
       FractionBox["65", "3"], ",", 
       FractionBox["131", "6"], ",", "22", ",", 
       FractionBox["133", "6"], ",", 
       FractionBox["67", "3"], ",", 
       FractionBox["45", "2"], ",", 
       FractionBox["68", "3"], ",", 
       FractionBox["137", "6"], ",", 
       FractionBox["139", "6"], ",", 
       FractionBox["70", "3"], ",", 
       FractionBox["47", "2"], ",", 
       FractionBox["71", "3"], ",", 
       FractionBox["143", "6"], ",", "24", ",", 
       FractionBox["145", "6"], ",", 
       FractionBox["73", "3"], ",", 
       FractionBox["74", "3"], ",", 
       FractionBox["149", "6"], ",", "25", ",", 
       FractionBox["151", "6"], ",", 
       FractionBox["76", "3"], ",", 
       FractionBox["51", "2"], ",", 
       FractionBox["77", "3"], ",", 
       FractionBox["155", "6"], ",", 
       FractionBox["157", "6"], ",", 
       FractionBox["79", "3"], ",", 
       FractionBox["53", "2"], ",", 
       FractionBox["80", "3"], ",", 
       FractionBox["161", "6"], ",", "27", ",", 
       FractionBox["163", "6"], ",", 
       FractionBox["82", "3"], ",", 
       FractionBox["83", "3"], ",", 
       FractionBox["167", "6"], ",", "28", ",", 
       FractionBox["169", "6"], ",", 
       FractionBox["85", "3"], ",", 
       FractionBox["57", "2"], ",", 
       FractionBox["86", "3"], ",", 
       FractionBox["173", "6"], ",", 
       FractionBox["175", "6"], ",", 
       FractionBox["88", "3"], ",", 
       FractionBox["59", "2"], ",", 
       FractionBox["89", "3"], ",", 
       FractionBox["179", "6"], ",", "30", ",", 
       FractionBox["181", "6"], ",", 
       FractionBox["91", "3"], ",", 
       FractionBox["92", "3"], ",", 
       FractionBox["185", "6"], ",", "31", ",", 
       FractionBox["187", "6"], ",", 
       FractionBox["94", "3"], ",", 
       FractionBox["63", "2"], ",", 
       FractionBox["95", "3"], ",", 
       FractionBox["191", "6"], ",", 
       FractionBox["193", "6"], ",", 
       FractionBox["97", "3"], ",", 
       FractionBox["65", "2"], ",", 
       FractionBox["98", "3"], ",", 
       FractionBox["197", "6"], ",", "33", ",", 
       FractionBox["199", "6"], ",", 
       FractionBox["100", "3"], ",", 
       FractionBox["101", "3"], ",", 
       FractionBox["203", "6"], ",", "34", ",", 
       FractionBox["205", "6"], ",", 
       FractionBox["103", "3"], ",", 
       FractionBox["69", "2"], ",", 
       FractionBox["104", "3"], ",", 
       FractionBox["209", "6"], ",", 
       FractionBox["211", "6"], ",", 
       FractionBox["106", "3"], ",", 
       FractionBox["71", "2"], ",", 
       FractionBox["107", "3"], ",", 
       FractionBox["215", "6"], ",", "36", ",", 
       FractionBox["217", "6"], ",", 
       FractionBox["109", "3"], ",", 
       FractionBox["110", "3"], ",", 
       FractionBox["221", "6"], ",", "37", ",", 
       FractionBox["223", "6"], ",", 
       FractionBox["112", "3"], ",", 
       FractionBox["75", "2"], ",", 
       FractionBox["113", "3"], ",", 
       FractionBox["227", "6"], ",", 
       FractionBox["229", "6"], ",", 
       FractionBox["115", "3"], ",", 
       FractionBox["77", "2"], ",", 
       FractionBox["116", "3"], ",", 
       FractionBox["233", "6"], ",", "39", ",", 
       FractionBox["235", "6"], ",", 
       FractionBox["118", "3"], ",", 
       FractionBox["119", "3"], ",", 
       FractionBox["239", "6"], ",", "40", ",", 
       FractionBox["241", "6"], ",", 
       FractionBox["121", "3"], ",", 
       FractionBox["81", "2"], ",", 
       FractionBox["122", "3"], ",", 
       FractionBox["245", "6"], ",", 
       FractionBox["247", "6"], ",", 
       FractionBox["124", "3"], ",", 
       FractionBox["83", "2"], ",", 
       FractionBox["125", "3"], ",", 
       FractionBox["251", "6"], ",", "42", ",", 
       FractionBox["253", "6"], ",", 
       FractionBox["127", "3"], ",", 
       FractionBox["128", "3"], ",", 
       FractionBox["257", "6"], ",", "43", ",", 
       FractionBox["259", "6"], ",", 
       FractionBox["130", "3"], ",", 
       FractionBox["87", "2"], ",", 
       FractionBox["131", "3"], ",", 
       FractionBox["263", "6"], ",", 
       FractionBox["265", "6"], ",", 
       FractionBox["133", "3"], ",", 
       FractionBox["89", "2"], ",", 
       FractionBox["134", "3"], ",", 
       FractionBox["269", "6"], ",", "45", ",", 
       FractionBox["271", "6"], ",", 
       FractionBox["136", "3"], ",", 
       FractionBox["137", "3"], ",", 
       FractionBox["275", "6"], ",", "46", ",", 
       FractionBox["277", "6"], ",", 
       FractionBox["139", "3"], ",", 
       FractionBox["93", "2"], ",", 
       FractionBox["140", "3"], ",", 
       FractionBox["281", "6"], ",", 
       FractionBox["283", "6"], ",", 
       FractionBox["142", "3"], ",", 
       FractionBox["95", "2"], ",", 
       FractionBox["143", "3"], ",", 
       FractionBox["287", "6"], ",", "48", ",", 
       FractionBox["289", "6"], ",", 
       FractionBox["145", "3"], ",", 
       FractionBox["146", "3"], ",", 
       FractionBox["293", "6"], ",", "49", ",", 
       FractionBox["295", "6"], ",", 
       FractionBox["148", "3"], ",", 
       FractionBox["99", "2"], ",", 
       FractionBox["149", "3"], ",", 
       FractionBox["299", "6"], ",", 
       FractionBox["301", "6"], ",", 
       FractionBox["151", "3"], ",", 
       FractionBox["101", "2"], ",", 
       FractionBox["152", "3"], ",", 
       FractionBox["305", "6"], ",", "51", ",", 
       FractionBox["307", "6"], ",", 
       FractionBox["154", "3"], ",", 
       FractionBox["155", "3"], ",", 
       FractionBox["311", "6"], ",", "52", ",", 
       FractionBox["313", "6"], ",", 
       FractionBox["105", "2"], ",", 
       FractionBox["158", "3"], ",", 
       FractionBox["319", "6"], ",", 
       FractionBox["160", "3"], ",", 
       FractionBox["107", "2"], ",", 
       FractionBox["161", "3"], ",", "54", ",", 
       FractionBox["325", "6"], ",", 
       FractionBox["164", "3"], ",", 
       FractionBox["329", "6"], ",", "55", ",", 
       FractionBox["331", "6"], ",", 
       FractionBox["111", "2"], ",", 
       FractionBox["167", "3"], ",", 
       FractionBox["337", "6"], ",", 
       FractionBox["169", "3"], ",", 
       FractionBox["113", "2"], ",", 
       FractionBox["170", "3"], ",", "57", ",", 
       FractionBox["343", "6"], ",", 
       FractionBox["173", "3"], ",", 
       FractionBox["347", "6"], ",", "58", ",", 
       FractionBox["349", "6"], ",", 
       FractionBox["117", "2"], ",", 
       FractionBox["176", "3"], ",", 
       FractionBox["355", "6"], ",", 
       FractionBox["178", "3"], ",", 
       FractionBox["119", "2"], ",", 
       FractionBox["179", "3"], ",", "60", ",", 
       FractionBox["361", "6"], ",", 
       FractionBox["182", "3"], ",", 
       FractionBox["365", "6"], ",", "61", ",", 
       FractionBox["367", "6"], ",", 
       FractionBox["123", "2"], ",", 
       FractionBox["185", "3"], ",", 
       FractionBox["373", "6"], ",", 
       FractionBox["187", "3"], ",", 
       FractionBox["125", "2"], ",", 
       FractionBox["188", "3"], ",", "63", ",", 
       FractionBox["379", "6"], ",", 
       FractionBox["191", "3"], ",", 
       FractionBox["383", "6"], ",", "64", ",", 
       FractionBox["385", "6"], ",", 
       FractionBox["129", "2"], ",", 
       FractionBox["194", "3"], ",", 
       FractionBox["391", "6"], ",", 
       FractionBox["196", "3"], ",", 
       FractionBox["131", "2"], ",", 
       FractionBox["197", "3"], ",", "66", ",", 
       FractionBox["397", "6"], ",", 
       FractionBox["200", "3"], ",", 
       FractionBox["401", "6"], ",", "67", ",", 
       FractionBox["403", "6"], ",", 
       FractionBox["135", "2"], ",", 
       FractionBox["203", "3"], ",", 
       FractionBox["409", "6"], ",", 
       FractionBox["205", "3"], ",", 
       FractionBox["137", "2"], ",", 
       FractionBox["206", "3"], ",", "69", ",", 
       FractionBox["415", "6"], ",", 
       FractionBox["209", "3"], ",", 
       FractionBox["419", "6"], ",", "70", ",", 
       FractionBox["421", "6"], ",", 
       FractionBox["141", "2"], ",", 
       FractionBox["212", "3"], ",", 
       FractionBox["427", "6"], ",", 
       FractionBox["214", "3"], ",", 
       FractionBox["143", "2"], ",", 
       FractionBox["215", "3"], ",", "72", ",", 
       FractionBox["433", "6"], ",", 
       FractionBox["218", "3"], ",", 
       FractionBox["437", "6"], ",", "73", ",", 
       FractionBox["439", "6"], ",", 
       FractionBox["147", "2"], ",", 
       FractionBox["221", "3"], ",", 
       FractionBox["445", "6"], ",", 
       FractionBox["223", "3"], ",", 
       FractionBox["149", "2"], ",", 
       FractionBox["224", "3"], ",", "75", ",", 
       FractionBox["451", "6"], ",", 
       FractionBox["227", "3"], ",", 
       FractionBox["455", "6"], ",", "76", ",", 
       FractionBox["457", "6"], ",", 
       FractionBox["153", "2"], ",", 
       FractionBox["230", "3"], ",", 
       FractionBox["463", "6"], ",", 
       FractionBox["232", "3"], ",", 
       FractionBox["155", "2"], ",", 
       FractionBox["233", "3"], ",", "78", ",", 
       FractionBox["469", "6"], ",", 
       FractionBox["236", "3"], ",", 
       FractionBox["473", "6"], ",", "79", ",", 
       FractionBox["475", "6"], ",", 
       FractionBox["159", "2"], ",", 
       FractionBox["239", "3"], ",", 
       FractionBox["481", "6"], ",", 
       FractionBox["241", "3"], ",", 
       FractionBox["161", "2"], ",", 
       FractionBox["242", "3"], ",", "81", ",", 
       FractionBox["487", "6"], ",", 
       FractionBox["245", "3"], ",", 
       FractionBox["491", "6"], ",", "82", ",", 
       FractionBox["493", "6"], ",", 
       FractionBox["165", "2"], ",", 
       FractionBox["248", "3"], ",", 
       FractionBox["499", "6"], ",", 
       FractionBox["250", "3"], ",", 
       FractionBox["167", "2"], ",", 
       FractionBox["251", "3"], ",", "84", ",", 
       FractionBox["505", "6"], ",", 
       FractionBox["254", "3"], ",", 
       FractionBox["509", "6"], ",", "85", ",", 
       FractionBox["511", "6"], ",", 
       FractionBox["171", "2"], ",", 
       FractionBox["257", "3"], ",", 
       FractionBox["517", "6"], ",", 
       FractionBox["259", "3"], ",", 
       FractionBox["173", "2"], ",", 
       FractionBox["260", "3"], ",", "87", ",", 
       FractionBox["523", "6"], ",", 
       FractionBox["263", "3"], ",", 
       FractionBox["527", "6"], ",", "88", ",", 
       FractionBox["529", "6"], ",", 
       FractionBox["177", "2"], ",", 
       FractionBox["266", "3"], ",", 
       FractionBox["535", "6"], ",", 
       FractionBox["268", "3"], ",", 
       FractionBox["179", "2"], ",", 
       FractionBox["269", "3"], ",", "90", ",", 
       FractionBox["541", "6"], ",", 
       FractionBox["272", "3"], ",", 
       FractionBox["545", "6"], ",", "91", ",", 
       FractionBox["547", "6"], ",", 
       FractionBox["183", "2"], ",", 
       FractionBox["275", "3"], ",", 
       FractionBox["553", "6"], ",", 
       FractionBox["277", "3"], ",", 
       FractionBox["185", "2"], ",", 
       FractionBox["278", "3"], ",", "93", ",", 
       FractionBox["559", "6"], ",", 
       FractionBox["281", "3"], ",", 
       FractionBox["563", "6"], ",", "94", ",", 
       FractionBox["565", "6"], ",", 
       FractionBox["189", "2"], ",", 
       FractionBox["284", "3"], ",", 
       FractionBox["571", "6"], ",", 
       FractionBox["286", "3"], ",", 
       FractionBox["191", "2"], ",", 
       FractionBox["287", "3"], ",", "96", ",", 
       FractionBox["577", "6"], ",", 
       FractionBox["290", "3"], ",", 
       FractionBox["581", "6"], ",", "97", ",", 
       FractionBox["583", "6"], ",", 
       FractionBox["195", "2"], ",", 
       FractionBox["293", "3"], ",", 
       FractionBox["589", "6"], ",", 
       FractionBox["295", "3"], ",", 
       FractionBox["197", "2"], ",", 
       FractionBox["296", "3"], ",", "99", ",", 
       FractionBox["595", "6"], ",", 
       FractionBox["299", "3"], ",", 
       FractionBox["599", "6"], ",", "100", ",", 
       FractionBox["601", "6"], ",", 
       FractionBox["201", "2"], ",", 
       FractionBox["302", "3"], ",", 
       FractionBox["607", "6"], ",", 
       FractionBox["304", "3"], ",", 
       FractionBox["203", "2"], ",", 
       FractionBox["305", "3"], ",", "102", ",", 
       FractionBox["617", "6"], ",", "103", ",", 
       FractionBox["207", "2"], ",", 
       FractionBox["313", "3"], ",", 
       FractionBox["209", "2"], ",", "105", ",", 
       FractionBox["635", "6"], ",", "106", ",", 
       FractionBox["213", "2"], ",", 
       FractionBox["322", "3"], ",", 
       FractionBox["215", "2"], ",", "108", ",", 
       FractionBox["653", "6"], ",", "109", ",", 
       FractionBox["219", "2"], ",", 
       FractionBox["331", "3"], ",", 
       FractionBox["221", "2"], ",", "111", ",", 
       FractionBox["671", "6"], ",", "112", ",", 
       FractionBox["225", "2"], ",", 
       FractionBox["340", "3"], ",", 
       FractionBox["227", "2"], ",", "114", ",", 
       FractionBox["689", "6"], ",", "115", ",", 
       FractionBox["231", "2"], ",", 
       FractionBox["349", "3"], ",", 
       FractionBox["233", "2"], ",", "117", ",", 
       FractionBox["707", "6"], ",", "118", ",", 
       FractionBox["237", "2"], ",", 
       FractionBox["358", "3"], ",", 
       FractionBox["239", "2"], ",", "120", ",", 
       FractionBox["725", "6"], ",", "121", ",", 
       FractionBox["243", "2"], ",", 
       FractionBox["367", "3"], ",", 
       FractionBox["245", "2"], ",", "123", ",", 
       FractionBox["743", "6"], ",", "124", ",", 
       FractionBox["249", "2"], ",", 
       FractionBox["376", "3"], ",", 
       FractionBox["251", "2"], ",", "126", ",", 
       FractionBox["761", "6"], ",", "127", ",", 
       FractionBox["255", "2"], ",", 
       FractionBox["385", "3"], ",", 
       FractionBox["257", "2"], ",", "129", ",", 
       FractionBox["779", "6"], ",", "130", ",", 
       FractionBox["261", "2"], ",", 
       FractionBox["394", "3"], ",", 
       FractionBox["263", "2"], ",", "132", ",", 
       FractionBox["797", "6"], ",", "133", ",", 
       FractionBox["267", "2"], ",", 
       FractionBox["403", "3"], ",", 
       FractionBox["269", "2"], ",", "135", ",", 
       FractionBox["815", "6"], ",", "136", ",", 
       FractionBox["273", "2"], ",", 
       FractionBox["412", "3"], ",", 
       FractionBox["275", "2"], ",", "138", ",", 
       FractionBox["833", "6"], ",", "139", ",", 
       FractionBox["279", "2"], ",", 
       FractionBox["421", "3"], ",", 
       FractionBox["281", "2"], ",", "141", ",", 
       FractionBox["851", "6"], ",", "142", ",", 
       FractionBox["285", "2"], ",", 
       FractionBox["430", "3"], ",", 
       FractionBox["287", "2"], ",", "144", ",", 
       FractionBox["869", "6"], ",", "145", ",", 
       FractionBox["291", "2"], ",", 
       FractionBox["439", "3"], ",", 
       FractionBox["293", "2"], ",", "147", ",", 
       FractionBox["887", "6"], ",", "148", ",", 
       FractionBox["297", "2"], ",", 
       FractionBox["448", "3"], ",", 
       FractionBox["299", "2"], ",", "150", ",", 
       FractionBox["905", "6"], ",", "151", ",", 
       FractionBox["303", "2"], ",", 
       FractionBox["457", "3"], ",", 
       FractionBox["923", "6"], ",", 
       FractionBox["466", "3"], ",", 
       FractionBox["941", "6"], ",", 
       FractionBox["475", "3"], ",", 
       FractionBox["959", "6"], ",", 
       FractionBox["484", "3"], ",", 
       FractionBox["977", "6"], ",", 
       FractionBox["493", "3"], ",", 
       FractionBox["995", "6"], ",", 
       FractionBox["502", "3"], ",", 
       FractionBox["1013", "6"], ",", 
       FractionBox["511", "3"], ",", 
       FractionBox["1031", "6"], ",", 
       FractionBox["520", "3"], ",", 
       FractionBox["1049", "6"], ",", 
       FractionBox["529", "3"], ",", 
       FractionBox["1067", "6"], ",", 
       FractionBox["538", "3"], ",", 
       FractionBox["1085", "6"], ",", 
       FractionBox["547", "3"], ",", 
       FractionBox["1103", "6"], ",", 
       FractionBox["556", "3"], ",", 
       FractionBox["1121", "6"], ",", 
       FractionBox["565", "3"], ",", 
       FractionBox["1139", "6"], ",", 
       FractionBox["574", "3"], ",", 
       FractionBox["1157", "6"], ",", 
       FractionBox["583", "3"], ",", 
       FractionBox["1175", "6"], ",", 
       FractionBox["592", "3"], ",", 
       FractionBox["1193", "6"], ",", 
       FractionBox["601", "3"], ",", 
       FractionBox["1211", "6"]}], "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["81927", "4"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", "20486"}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8443542890636473`*^9, 3.844354299343721*^9}, 
   3.8443543425511103`*^9, 3.84435485848773*^9, 3.844355545078022*^9, 
   3.8453535903443747`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"eb0b4a9a-bfcf-4dcf-841d-6b1a2c6f4838"]
}, Open  ]],

Cell["\<\
The routine also check whether the input is a canonical singularity:\
\>", "Text",
 CellChangeTimes->{{3.844354008084716*^9, 3.8443540194925833`*^9}, {
  3.844354365122754*^9, 
  3.844354366945492*^9}},ExpressionUUID->"a3781941-4875-4792-95ad-\
49248d1d55ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"18", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844353978565333*^9, 3.844353988060111*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"d205c2da-9594-4c35-ae3d-7932d19d2b76"],

Cell[BoxData[
 FormBox["\<\"Invalid input. Not a canonical singularity.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{{3.8443539795876827`*^9, 3.844353988864917*^9}, 
   3.8443540221888103`*^9, 3.844355545136277*^9, 3.8453536009018307`*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"d753e287-1070-4033-bb46-b8c66ad86ceb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tables of examples", "Subsection",
 CellChangeTimes->{{3.841249381652493*^9, 3.84124938881031*^9}, {
  3.8443549361909323`*^9, 
  3.844354937833158*^9}},ExpressionUUID->"62b94bfc-680e-4d23-af28-\
f7cc34748d1a"],

Cell["\<\
If e.g. you only would like to have the output of the hypersurface, the 5d \
rank r, and the conformal anomalies a and c:\
\>", "Text",
 CellChangeTimes->{{3.841249485532948*^9, 3.841249503167799*^9}, {
  3.8443531727153873`*^9, 
  3.844353188476651*^9}},ExpressionUUID->"b84fb912-a69f-4388-bd1c-\
11de7ae1a554"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExampleTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"BasicIHSdata", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "n"}], "+", 
        RowBox[{
         RowBox[{"t", "^", "2"}], " ", "x"}], "+", 
        RowBox[{"y", "^", "n"}], "+", 
        RowBox[{
         RowBox[{"z", "^", "2"}], " ", "y"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "t", ",", "y", ",", "z"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "16"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8104730399730597`*^9, 3.8104730458719788`*^9}, {
   3.8104732633449755`*^9, 3.8104732697732325`*^9}, {3.814117250633707*^9, 
   3.814117301667302*^9}, {3.814117343331832*^9, 3.8141173841397905`*^9}, {
   3.81671252057592*^9, 3.816712543466713*^9}, {3.8167126057322235`*^9, 
   3.816712610273082*^9}, {3.8167128424864225`*^9, 3.8167128439245777`*^9}, {
   3.816714188242795*^9, 3.816714207741623*^9}, {3.8167142542053847`*^9, 
   3.816714258603624*^9}, {3.8167150753343086`*^9, 3.8167150769400153`*^9}, {
   3.81671619936934*^9, 3.8167162003965683`*^9}, {3.8171210852011967`*^9, 
   3.8171210861629314`*^9}, {3.817121119874219*^9, 3.8171211381744747`*^9}, 
   3.8412493928662777`*^9, {3.8412494501599903`*^9, 3.841249472728097*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"0d08afb1-d2e2-4bc9-bba0-3f349cde92c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<F\>\"", ",", " ", "\"\<r\>\"", ",", " ", "\"\<a\>\"", ",", " ", 
        "\"\<c\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<------\>\"", ",", " ", "\"\<--\>\"", ",", " ", "\"\<--\>\"", ",", 
        " ", "\"\<--\>\""}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<F\>\"", ",", " ", "\"\<r\>\"", ",", " ", "\"\<a\>\"", ",", " ", 
       "\"\<c\>\""}], "}"}], "/.", "ExampleTable"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.841249396456318*^9, 3.841249434365584*^9}, 
   3.841249477692935*^9, {3.844332865030731*^9, 3.844332874638802*^9}, {
   3.84435319186056*^9, 3.844353192807819*^9}, {3.844354588300848*^9, 
   3.84435464297393*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"615813a2-6430-4e92-8c57-94821902606d"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"F\"\>", "\<\"r\"\>", "\<\"a\"\>", "\<\"c\"\>"},
     {"\<\"------\"\>", "\<\"--\"\>", "\<\"--\"\>", "\<\"--\"\>"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "3"], "+", 
       SuperscriptBox["y", "3"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "1", 
      FractionBox["109", "24"], 
      FractionBox["29", "6"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "4"], "+", 
       SuperscriptBox["y", "4"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "1", 
      FractionBox["39", "4"], "10"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "5"], "+", 
       SuperscriptBox["y", "5"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "2", 
      FractionBox["203", "12"], 
      FractionBox["52", "3"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "6"], "+", 
       SuperscriptBox["y", "6"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "2", 
      FractionBox["221", "8"], "28"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "7"], "+", 
       SuperscriptBox["y", "7"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "3", 
      FractionBox["991", "24"], 
      FractionBox["251", "6"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "8"], "+", 
       SuperscriptBox["y", "8"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "3", 
      FractionBox["119", "2"], "60"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "9"], "+", 
       SuperscriptBox["y", "9"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "4", 
      FractionBox["245", "3"], 
      FractionBox["247", "3"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "10"], "+", 
       SuperscriptBox["y", "10"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "4", 
      FractionBox["875", "8"], "110"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "11"], "+", 
       SuperscriptBox["y", "11"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "5", 
      FractionBox["3409", "24"], 
      FractionBox["857", "6"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "12"], "+", 
       SuperscriptBox["y", "12"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "5", 
      FractionBox["725", "4"], "182"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "13"], "+", 
       SuperscriptBox["y", "13"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "6", 
      FractionBox["2717", "12"], 
      FractionBox["682", "3"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "14"], "+", 
       SuperscriptBox["y", "14"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "6", 
      FractionBox["2233", "8"], "280"},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "15"], "+", 
       SuperscriptBox["y", "15"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "7", 
      FractionBox["8131", "24"], 
      FractionBox["2039", "6"]},
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x"}], "+", 
       SuperscriptBox["x", "16"], "+", 
       SuperscriptBox["y", "16"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "7", "407", "408"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8412494159945087`*^9, 3.841249435409482*^9}, 
   3.8412494783657417`*^9, {3.844332859202279*^9, 3.844332875038644*^9}, 
   3.844353193323234*^9, {3.844354599049222*^9, 3.844354605368311*^9}, {
   3.844354637713849*^9, 3.844354643954371*^9}, 3.844355545397575*^9, 
   3.845353605936764*^9},
 CellLabel->
  "Out[127]//TableForm=",ExpressionUUID->"ddd86780-2cf6-4c93-9733-\
10d66ea4583d"]
}, Open  ]],

Cell["Another example using the Type(a,b,c,d) input:", "Text",
 CellChangeTimes->{{3.844354392955166*^9, 3.844354407580132*^9}, {
  3.844354798986967*^9, 
  3.8443547997632227`*^9}},ExpressionUUID->"3200fbd5-83f7-4cfa-bb76-\
7943fb48fa01"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ExampleTable2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"BasicIHSdataFromABCD", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "20"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<F\>\"", ",", " ", "\"\<r\>\"", ",", " ", "\"\<f\>\"", ",", " ", 
        "\"\<\!\(\*SubscriptBox[\(d\), \(H\)]\)\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<------\>\"", ",", " ", "\"\<--\>\"", ",", " ", "\"\<--\>\"", ",", 
        " ", "\"\<--\>\""}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<F\>\"", ",", " ", "\"\<r\>\"", ",", " ", "\"\<f\>\"", ",", " ", 
       "\"\<\!\(\*SubscriptBox[\(d\), \(H\)]\)\>\""}], "}"}], "/.", 
     "ExampleTable2"}]}], "]"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.844354412519554*^9, 3.844354452883698*^9}, {
  3.844354502315846*^9, 3.8443545679501257`*^9}, {3.844354655836154*^9, 
  3.8443547797731256`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"89f51dc2-6e9d-43ea-ab3c-9e356beee0a3"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"F\"\>", "\<\"r\"\>", "\<\"f\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>"},
     {"\<\"------\"\>", "\<\"--\"\>", "\<\"--\"\>", "\<\"--\"\>"},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "0", "1", "8"},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "1", "7", "17"},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "4"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "1", "1", "20"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "5"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "1", "1", "26"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "6"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "2", "7", "35"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "7"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "2", "1", "38"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "8"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "2", "1", "44"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "9"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "3", "7", "53"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "10"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "3", "1", "56"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "11"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "3", "1", "62"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "12"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "4", "7", "71"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "13"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "4", "1", "74"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "14"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "4", "1", "80"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "15"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "5", "7", "89"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "16"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "5", "1", "92"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "17"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "5", "1", "98"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "18"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "6", "7", "107"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "19"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "6", "1", "110"},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "20"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}]}], "6", "1", "116"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.844354569843911*^9, {3.84435468910107*^9, 3.84435478328652*^9}, 
   3.844355548141032*^9, 3.845353610613226*^9},
 CellLabel->
  "Out[129]//TableForm=",ExpressionUUID->"7face9a7-c40c-45bc-9fe1-\
8177f1aaab86"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Rank 4 Smoothable Models", "Subsection",
 CellChangeTimes->{{3.8468585879502068`*^9, 
  3.8468585930758667`*^9}},ExpressionUUID->"6bf8190c-c1d5-4d79-8f04-\
9417b5917229"],

Cell["\<\
We include here the CB spectra for the rank 4 smoothable models in the main \
text of the paper:\
\>", "Text",
 CellChangeTimes->{{3.846858906126453*^9, 
  3.846858919907794*^9}},ExpressionUUID->"466a3324-a7b2-4aa7-98c2-\
5c0214a31c03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rank4Smooth", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "4", "24"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "4", "25"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "3", "4"], "+", 
       SubsuperscriptBox["x", "4", "16"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "3", "4"], "+", 
       SubsuperscriptBox["x", "4", "17"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "4", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "3", "3"], "+", 
       SubsuperscriptBox["x", "4", "12"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "3", "3"], "+", 
       SubsuperscriptBox["x", "4", "13"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "3", "5"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "5"], "+", 
       SubsuperscriptBox["x", "3", "15"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "5"], "+", 
       SubsuperscriptBox["x", "3", "16"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "6"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "9"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       SubsuperscriptBox["x", "3", "9"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "9"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       SubsuperscriptBox["x", "3", "10"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "7"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "4"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "12"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "4"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "4"], "+", 
       SubsuperscriptBox["x", "2", "8"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "5"], "+", 
       SubsuperscriptBox["x", "2", "5"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       SubsuperscriptBox["x", "2", "16"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubsuperscriptBox["x", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "5"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "3"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "10"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "4"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "6"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "7"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubsuperscriptBox["x", "1", "10"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "5"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "3"]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8468586157885113`*^9, 3.846858620562594*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"c14e7f4f-a918-4fbf-be4a-512f60c8a977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\"\<F\>\"", ",", "\"\<r\>\"", ",", "\"\<f\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(d\), \(H\)]\)\>\"", ",", 
      "\"\<\!\(\*OverscriptBox[\(r\), \(^\)]\)\>\"", ",", 
      "\"\<\!\(\*OverscriptBox[SubscriptBox[\(d\), \(H\)], \(^\)]\)\>\"", 
      ",", "\"\<\[CapitalDelta]A\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(b\), \(3\)]\)\>\"", ",", " ", 
      "\"\<Tor \!\(\*SubscriptBox[\(H\), \(2\)]\)\>\"", ",", " ", 
      "\"\<CB spectrum\>\""}], "}"}], "/.", 
    RowBox[{"BasicIHSdata", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Rank4Smooth", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["x", "1"], ",", " ", 
        SubscriptBox["x", "2"], ",", " ", 
        SubscriptBox["x", "3"], ",", " ", 
        SubscriptBox["x", "4"]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "  ", "1", ",", " ", 
     RowBox[{"Length", "[", "Rank4Smooth", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.846858668579241*^9, 3.8468587128628693`*^9}, {
  3.846858756878129*^9, 3.8468587582217293`*^9}, {3.8468588417021437`*^9, 
  3.846858880623229*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"a65434f4-12e7-40eb-a47b-7399f6719343"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SubsuperscriptBox["x", "4", "24"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "8", "119", "111", "12", 
      RowBox[{"-", "3"}], "6", 
      SubsuperscriptBox["\<\"Z\"\>", "4", "2"], 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "5", ",", 
        "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", 
        "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", 
        "6", ",", "7", ",", "7", ",", "7", ",", "7", ",", "7", ",", "7", ",", 
        "7", ",", "7", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", "9", ",", "9", ",", "9", ",", "9", ",", 
        "9", ",", "9", ",", "10", ",", "10", ",", "10", ",", "10", ",", "10", 
        ",", "10", ",", "11", ",", "11", ",", "11", ",", "11", ",", "11", ",",
         "11", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", 
        "12", ",", "13", ",", "13", ",", "13", ",", "13", ",", "14", ",", 
        "14", ",", "14", ",", "14", ",", "15", ",", "15", ",", "15", ",", 
        "15", ",", "16", ",", "16", ",", "16", ",", "16", ",", "17", ",", 
        "17", ",", "18", ",", "18", ",", "19", ",", "19", ",", "20", ",", 
        "20", ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "4", "25"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "0", "120", "120", "4", 
      RowBox[{"-", "4"}], "8", 
      SubsuperscriptBox["\<\"Z\"\>", "25", "2"], 
      RowBox[{"{", 
       RowBox[{
        FractionBox["7", "6"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["11", "6"], ",", "2", ",", 
        FractionBox["13", "6"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["17", "6"], ",", "3", ",", 
        FractionBox["19", "6"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["23", "6"], ",", "4", ",", 
        FractionBox["25", "6"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["9", "2"], ",", 
        FractionBox["9", "2"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["29", "6"], ",", "5", ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["11", "2"], ",", 
        FractionBox["11", "2"], ",", 
        FractionBox["17", "3"], ",", 
        FractionBox["17", "3"], ",", 
        FractionBox["35", "6"], ",", "6", ",", 
        FractionBox["19", "3"], ",", 
        FractionBox["19", "3"], ",", 
        FractionBox["13", "2"], ",", 
        FractionBox["13", "2"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["41", "6"], ",", "7", ",", 
        FractionBox["22", "3"], ",", 
        FractionBox["22", "3"], ",", 
        FractionBox["15", "2"], ",", 
        FractionBox["15", "2"], ",", 
        FractionBox["23", "3"], ",", 
        FractionBox["23", "3"], ",", 
        FractionBox["47", "6"], ",", "8", ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["17", "2"], ",", 
        FractionBox["17", "2"], ",", 
        FractionBox["26", "3"], ",", 
        FractionBox["26", "3"], ",", 
        FractionBox["53", "6"], ",", "9", ",", 
        FractionBox["19", "2"], ",", 
        FractionBox["19", "2"], ",", 
        FractionBox["29", "3"], ",", 
        FractionBox["29", "3"], ",", 
        FractionBox["59", "6"], ",", "10", ",", 
        FractionBox["21", "2"], ",", 
        FractionBox["21", "2"], ",", 
        FractionBox["32", "3"], ",", 
        FractionBox["32", "3"], ",", 
        FractionBox["65", "6"], ",", "11", ",", 
        FractionBox["23", "2"], ",", 
        FractionBox["23", "2"], ",", 
        FractionBox["35", "3"], ",", 
        FractionBox["35", "3"], ",", 
        FractionBox["71", "6"], ",", "12", ",", 
        FractionBox["25", "2"], ",", 
        FractionBox["25", "2"], ",", 
        FractionBox["38", "3"], ",", 
        FractionBox["38", "3"], ",", 
        FractionBox["77", "6"], ",", "13", ",", 
        FractionBox["41", "3"], ",", 
        FractionBox["41", "3"], ",", 
        FractionBox["83", "6"], ",", "14", ",", 
        FractionBox["44", "3"], ",", 
        FractionBox["44", "3"], ",", 
        FractionBox["89", "6"], ",", "15", ",", 
        FractionBox["47", "3"], ",", 
        FractionBox["47", "3"], ",", 
        FractionBox["95", "6"], ",", "16", ",", 
        FractionBox["50", "3"], ",", 
        FractionBox["50", "3"], ",", 
        FractionBox["101", "6"], ",", "17", ",", 
        FractionBox["107", "6"], ",", "18", ",", 
        FractionBox["113", "6"], ",", "19", ",", 
        FractionBox["119", "6"], ",", "20", ",", 
        FractionBox["125", "6"], ",", "21", ",", "22", ",", "23", ",", "24", 
        ",", "25"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "4", "16"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "3", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "7", "71", "64", "11", 
      RowBox[{"-", "3"}], "6", 
      SubsuperscriptBox["\<\"Z\"\>", "4", "2"], 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "5", ",", "5", ",", "5", ",", "5", ",", 
        "5", ",", "5", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", 
        "6", ",", "7", ",", "7", ",", "7", ",", "7", ",", "7", ",", "7", ",", 
        "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "9", ",", 
        "9", ",", "9", ",", "10", ",", "10", ",", "10", ",", "11", ",", "11", 
        ",", "11", ",", "12", ",", "12", ",", "12", ",", "13", ",", "14", ",",
         "15", ",", "16"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "4", "17"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "3", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "0", "72", "72", "4", 
      RowBox[{"-", "4"}], "8", 
      SubsuperscriptBox["\<\"Z\"\>", "17", "2"], 
      RowBox[{"{", 
       RowBox[{
        FractionBox["5", "4"], ",", 
        FractionBox["5", "4"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["7", "4"], ",", 
        FractionBox["7", "4"], ",", "2", ",", 
        FractionBox["9", "4"], ",", 
        FractionBox["9", "4"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["11", "4"], ",", 
        FractionBox["11", "4"], ",", "3", ",", 
        FractionBox["13", "4"], ",", 
        FractionBox["13", "4"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["15", "4"], ",", 
        FractionBox["15", "4"], ",", "4", ",", 
        FractionBox["17", "4"], ",", 
        FractionBox["17", "4"], ",", 
        FractionBox["9", "2"], ",", 
        FractionBox["9", "2"], ",", 
        FractionBox["9", "2"], ",", 
        FractionBox["19", "4"], ",", 
        FractionBox["19", "4"], ",", "5", ",", 
        FractionBox["11", "2"], ",", 
        FractionBox["11", "2"], ",", 
        FractionBox["11", "2"], ",", 
        FractionBox["23", "4"], ",", 
        FractionBox["23", "4"], ",", "6", ",", 
        FractionBox["13", "2"], ",", 
        FractionBox["13", "2"], ",", 
        FractionBox["13", "2"], ",", 
        FractionBox["27", "4"], ",", 
        FractionBox["27", "4"], ",", "7", ",", 
        FractionBox["15", "2"], ",", 
        FractionBox["15", "2"], ",", 
        FractionBox["15", "2"], ",", 
        FractionBox["31", "4"], ",", 
        FractionBox["31", "4"], ",", "8", ",", 
        FractionBox["17", "2"], ",", 
        FractionBox["17", "2"], ",", 
        FractionBox["17", "2"], ",", 
        FractionBox["35", "4"], ",", 
        FractionBox["35", "4"], ",", "9", ",", 
        FractionBox["39", "4"], ",", 
        FractionBox["39", "4"], ",", "10", ",", 
        FractionBox["43", "4"], ",", 
        FractionBox["43", "4"], ",", "11", ",", 
        FractionBox["47", "4"], ",", 
        FractionBox["47", "4"], ",", "12", ",", 
        FractionBox["51", "4"], ",", 
        FractionBox["51", "4"], ",", "13", ",", "14", ",", "15", ",", "16", 
        ",", "17"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "4", "6"], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "5", "40", "35", "9", 
      RowBox[{"-", "2"}], "4", 
      SubsuperscriptBox["\<\"Z\"\>", "2", "4"], 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "4", ",", "5", ",", "5", ",", "5", ",", 
        "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "7", ",", "7", ",", 
        "8", ",", "8", ",", "8", ",", "9", ",", "10", ",", "10", ",", "12"}], 
       "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "4", "12"], "+", 
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "3", "3"]}], "4", "6", "47", "41", "10", 
      RowBox[{"-", "3"}], "6", 
      SubsuperscriptBox["\<\"Z\"\>", "4", "2"], 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
        "5", ",", "5", ",", "5", ",", "5", ",", "6", ",", "6", ",", "6", ",", 
        "6", ",", "7", ",", "7", ",", "7", ",", "7", ",", "8", ",", "8", ",", 
        "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "4", "13"], "+", 
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "2", "3"], "+", 
       SubsuperscriptBox["x", "3", "3"]}], "4", "0", "48", "48", "4", 
      RowBox[{"-", "4"}], "8", 
      SubsuperscriptBox["\<\"Z\"\>", "13", "2"], 
      RowBox[{"{", 
       RowBox[{
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["5", "3"], ",", "2", ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", "3", ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["11", "3"], ",", "4", ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["14", "3"], ",", "5", ",", 
        FractionBox["17", "3"], ",", 
        FractionBox["17", "3"], ",", 
        FractionBox["17", "3"], ",", "6", ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["20", "3"], ",", "7", ",", 
        FractionBox["23", "3"], ",", 
        FractionBox["23", "3"], ",", 
        FractionBox["23", "3"], ",", "8", ",", 
        FractionBox["26", "3"], ",", 
        FractionBox["26", "3"], ",", 
        FractionBox["26", "3"], ",", "9", ",", "10", ",", "11", ",", "12", 
        ",", "13"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "3", "5"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "2", "4"], "+", 
       SubsuperscriptBox["x", "1", "3"]}], "4", "0", "33", "33", "4", 
      RowBox[{"-", "1"}], "2", 
      SubsuperscriptBox["\<\"Z\"\>", "4", "2"], 
      RowBox[{"{", 
       RowBox[{
        FractionBox["4", "3"], ",", 
        FractionBox["5", "3"], ",", "2", ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", "3", ",", "3", ",", 
        FractionBox["10", "3"], ",", "4", ",", "4", ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["17", "3"], ",", "6", ",", 
        FractionBox["20", "3"], ",", "7", ",", "8", ",", "8", ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["28", "3"], ",", 
        FractionBox["28", "3"], ",", 
        FractionBox["29", "3"], ",", "10", ",", 
        FractionBox["32", "3"], ",", "11", ",", "12", ",", 
        FractionBox["40", "3"], ",", 
        FractionBox["44", "3"], ",", "15", ",", "16", ",", "20"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "3", "15"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "2", "5"], "+", 
       SubsuperscriptBox["x", "1", "3"]}], "4", "8", "68", "60", "12", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", 
        "5", ",", "5", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", 
        "6", ",", "7", ",", "7", ",", "7", ",", "7", ",", "7", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", "8", ",", "9", ",", "9", ",", "9", ",", 
        "9", ",", "10", ",", "10", ",", "10", ",", "11", ",", "11", ",", "12",
         ",", "12", ",", "13", ",", "14", ",", "15"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "3", "16"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "2", "5"], "+", 
       SubsuperscriptBox["x", "1", "3"]}], "4", "0", "68", "68", "4", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["32", "31"], ",", 
        FractionBox["38", "31"], ",", 
        FractionBox["42", "31"], ",", 
        FractionBox["44", "31"], ",", 
        FractionBox["48", "31"], ",", 
        FractionBox["50", "31"], ",", 
        FractionBox["54", "31"], ",", 
        FractionBox["60", "31"], ",", 
        FractionBox["63", "31"], ",", 
        FractionBox["68", "31"], ",", 
        FractionBox["72", "31"], ",", 
        FractionBox["74", "31"], ",", 
        FractionBox["78", "31"], ",", 
        FractionBox["80", "31"], ",", 
        FractionBox["84", "31"], ",", 
        FractionBox["90", "31"], ",", 
        FractionBox["95", "31"], ",", 
        FractionBox["98", "31"], ",", 
        FractionBox["102", "31"], ",", 
        FractionBox["104", "31"], ",", 
        FractionBox["108", "31"], ",", 
        FractionBox["110", "31"], ",", 
        FractionBox["114", "31"], ",", 
        FractionBox["120", "31"], ",", 
        FractionBox["128", "31"], ",", 
        FractionBox["132", "31"], ",", 
        FractionBox["134", "31"], ",", 
        FractionBox["138", "31"], ",", 
        FractionBox["140", "31"], ",", 
        FractionBox["144", "31"], ",", 
        FractionBox["150", "31"], ",", 
        FractionBox["159", "31"], ",", 
        FractionBox["162", "31"], ",", 
        FractionBox["164", "31"], ",", 
        FractionBox["168", "31"], ",", 
        FractionBox["170", "31"], ",", 
        FractionBox["174", "31"], ",", 
        FractionBox["180", "31"], ",", 
        FractionBox["192", "31"], ",", 
        FractionBox["194", "31"], ",", 
        FractionBox["198", "31"], ",", 
        FractionBox["200", "31"], ",", 
        FractionBox["204", "31"], ",", 
        FractionBox["210", "31"], ",", 
        FractionBox["224", "31"], ",", 
        FractionBox["228", "31"], ",", 
        FractionBox["230", "31"], ",", 
        FractionBox["234", "31"], ",", 
        FractionBox["240", "31"], ",", 
        FractionBox["255", "31"], ",", 
        FractionBox["258", "31"], ",", 
        FractionBox["260", "31"], ",", 
        FractionBox["264", "31"], ",", 
        FractionBox["270", "31"], ",", 
        FractionBox["288", "31"], ",", 
        FractionBox["290", "31"], ",", 
        FractionBox["294", "31"], ",", 
        FractionBox["300", "31"], ",", 
        FractionBox["320", "31"], ",", 
        FractionBox["324", "31"], ",", 
        FractionBox["330", "31"], ",", 
        FractionBox["354", "31"], ",", 
        FractionBox["360", "31"], ",", 
        FractionBox["384", "31"], ",", 
        FractionBox["390", "31"], ",", 
        FractionBox["420", "31"], ",", 
        FractionBox["450", "31"], ",", 
        FractionBox["480", "31"]}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "6"], "+", 
       SubsuperscriptBox["x", "3", "6"], "+", 
       SubsuperscriptBox["x", "1", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "2", "36", "34", "6", 
      RowBox[{"-", "4"}], "8", 
      SubsuperscriptBox["\<\"Z\"\>", "2", "8"], 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "5", ",", "6", ",", 
        "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "7", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", "10", ",", "10", ",", "12"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "1", "9"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "1"]}], "+", 
       SubsuperscriptBox["x", "3", "9"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "12", "56", "44", "16", 
      "0", "0", "0", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "5", ",", 
        "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "6", ",", 
        "6", ",", "6", ",", "6", ",", "7", ",", "7", ",", "7", ",", "8", ",", 
        "8", ",", "9"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "3", "10"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "1", "9"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}]}], "4", "2", "56", "54", "6", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["20", "19"], ",", 
        FractionBox["22", "19"], ",", 
        FractionBox["24", "19"], ",", 
        FractionBox["26", "19"], ",", 
        FractionBox["28", "19"], ",", 
        FractionBox["28", "19"], ",", 
        FractionBox["30", "19"], ",", 
        FractionBox["32", "19"], ",", 
        FractionBox["34", "19"], ",", 
        FractionBox["36", "19"], ",", 
        FractionBox["39", "19"], ",", 
        FractionBox["40", "19"], ",", 
        FractionBox["42", "19"], ",", 
        FractionBox["44", "19"], ",", 
        FractionBox["46", "19"], ",", 
        FractionBox["46", "19"], ",", 
        FractionBox["48", "19"], ",", 
        FractionBox["50", "19"], ",", 
        FractionBox["52", "19"], ",", 
        FractionBox["54", "19"], ",", 
        FractionBox["59", "19"], ",", 
        FractionBox["60", "19"], ",", 
        FractionBox["62", "19"], ",", 
        FractionBox["64", "19"], ",", 
        FractionBox["64", "19"], ",", 
        FractionBox["66", "19"], ",", 
        FractionBox["68", "19"], ",", 
        FractionBox["70", "19"], ",", 
        FractionBox["72", "19"], ",", 
        FractionBox["79", "19"], ",", 
        FractionBox["80", "19"], ",", 
        FractionBox["82", "19"], ",", 
        FractionBox["82", "19"], ",", 
        FractionBox["84", "19"], ",", 
        FractionBox["86", "19"], ",", 
        FractionBox["88", "19"], ",", 
        FractionBox["90", "19"], ",", 
        FractionBox["99", "19"], ",", 
        FractionBox["100", "19"], ",", 
        FractionBox["100", "19"], ",", 
        FractionBox["102", "19"], ",", 
        FractionBox["104", "19"], ",", 
        FractionBox["106", "19"], ",", 
        FractionBox["108", "19"], ",", 
        FractionBox["120", "19"], ",", 
        FractionBox["122", "19"], ",", 
        FractionBox["124", "19"], ",", 
        FractionBox["126", "19"], ",", 
        FractionBox["140", "19"], ",", 
        FractionBox["142", "19"], ",", 
        FractionBox["144", "19"], ",", 
        FractionBox["160", "19"], ",", 
        FractionBox["162", "19"], ",", 
        FractionBox["180", "19"]}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "7"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "4"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "0", "45", "45", "4", 
      RowBox[{"-", "1"}], "2", 
      SubsuperscriptBox["\<\"Z\"\>", "4", "2"], 
      RowBox[{"{", 
       RowBox[{
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["5", "3"], ",", "2", ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", "3", ",", "3", ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["10", "3"], ",", "4", ",", "4", ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["14", "3"], ",", "5", ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["17", "3"], ",", "6", ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["20", "3"], ",", "7", ",", "7", ",", 
        FractionBox["22", "3"], ",", 
        FractionBox["23", "3"], ",", "8", ",", "8", ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["26", "3"], ",", 
        FractionBox["28", "3"], ",", 
        FractionBox["29", "3"], ",", 
        FractionBox["32", "3"], ",", 
        FractionBox["32", "3"], ",", "11", ",", 
        FractionBox["34", "3"], ",", "12", ",", 
        FractionBox["37", "3"], ",", 
        FractionBox["40", "3"], ",", 
        FractionBox["44", "3"], ",", "15", ",", "16", ",", 
        FractionBox["56", "3"]}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "12"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "3"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "1", "60", "59", "5", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["10", "9"], ",", 
        FractionBox["11", "9"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["14", "9"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["16", "9"], ",", 
        FractionBox["19", "9"], ",", 
        FractionBox["20", "9"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["22", "9"], ",", 
        FractionBox["23", "9"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["26", "9"], ",", "3", ",", 
        FractionBox["28", "9"], ",", 
        FractionBox["31", "9"], ",", 
        FractionBox["32", "9"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["34", "9"], ",", 
        FractionBox["35", "9"], ",", "4", ",", 
        FractionBox["38", "9"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["40", "9"], ",", 
        FractionBox["44", "9"], ",", "5", ",", 
        FractionBox["46", "9"], ",", 
        FractionBox["47", "9"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["50", "9"], ",", 
        FractionBox["17", "3"], ",", 
        FractionBox["52", "9"], ",", 
        FractionBox["56", "9"], ",", 
        FractionBox["19", "3"], ",", 
        FractionBox["58", "9"], ",", 
        FractionBox["59", "9"], ",", 
        FractionBox["20", "3"], ",", "7", ",", 
        FractionBox["64", "9"], ",", 
        FractionBox["23", "3"], ",", 
        FractionBox["70", "9"], ",", 
        FractionBox["71", "9"], ",", "8", ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["76", "9"], ",", 
        FractionBox["82", "9"], ",", 
        FractionBox["83", "9"], ",", 
        FractionBox["28", "3"], ",", 
        FractionBox["88", "9"], ",", 
        FractionBox["94", "9"], ",", 
        FractionBox["95", "9"], ",", 
        FractionBox["32", "3"], ",", 
        FractionBox["100", "9"], ",", 
        FractionBox["107", "9"], ",", "12", ",", 
        FractionBox["119", "9"], ",", 
        FractionBox["40", "3"], ",", 
        FractionBox["44", "3"], ",", "16"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "8"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       SubsuperscriptBox["x", "1", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "3", "36", "33", "7", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", "2", ",", "2", ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["11", "3"], ",", "4", ",", "4", ",", "4", ",", 
        FractionBox["14", "3"], ",", "5", ",", "5", ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["16", "3"], ",", "6", ",", 
        FractionBox["19", "3"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["23", "3"], ",", "8", ",", "8", ",", 
        FractionBox["28", "3"], ",", 
        FractionBox["32", "3"]}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "1", "5"], "+", 
       SubsuperscriptBox["x", "2", "5"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "4", "30", "26", "8", 
      RowBox[{"-", "2"}], "4", 
      SubsuperscriptBox["\<\"Z\"\>", "2", "4"], 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "3", ",", "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "5", ",", "5", ",", "6", ",", "6", ",", "6", ",", 
        "6", ",", "7", ",", "8", ",", "8", ",", "10"}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "2", "16"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "5"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "3"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "9", "76", "67", "13", "0",
       "0", "0", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "5", ",", "5", ",", "5", ",", "5", ",", 
        "5", ",", "5", ",", "5", ",", "6", ",", "6", ",", "6", ",", "6", ",", 
        "6", ",", "6", ",", "6", ",", "7", ",", "7", ",", "7", ",", "7", ",", 
        "7", ",", "7", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", 
        "9", ",", "9", ",", "9", ",", "9", ",", "10", ",", "10", ",", "10", 
        ",", "10", ",", "11", ",", "11", ",", "11", ",", "12", ",", "12", ",",
         "13", ",", "13", ",", "14", ",", "15", ",", "16"}], "}"}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "3", "10"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "3"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       SubsuperscriptBox["x", "1", "2"]}], "4", "0", "60", "60", "4", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["16", "15"], ",", 
        FractionBox["6", "5"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["22", "15"], ",", 
        FractionBox["8", "5"], ",", 
        FractionBox["26", "15"], ",", 
        FractionBox["28", "15"], ",", 
        FractionBox["32", "15"], ",", 
        FractionBox["34", "15"], ",", 
        FractionBox["12", "5"], ",", 
        FractionBox["38", "15"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["14", "5"], ",", 
        FractionBox["44", "15"], ",", 
        FractionBox["46", "15"], ",", 
        FractionBox["16", "5"], ",", 
        FractionBox["52", "15"], ",", 
        FractionBox["18", "5"], ",", 
        FractionBox["56", "15"], ",", 
        FractionBox["58", "15"], ",", "4", ",", 
        FractionBox["62", "15"], ",", 
        FractionBox["64", "15"], ",", 
        FractionBox["22", "5"], ",", 
        FractionBox["68", "15"], ",", 
        FractionBox["74", "15"], ",", 
        FractionBox["76", "15"], ",", 
        FractionBox["26", "5"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["82", "15"], ",", 
        FractionBox["28", "5"], ",", 
        FractionBox["86", "15"], ",", 
        FractionBox["88", "15"], ",", 
        FractionBox["94", "15"], ",", 
        FractionBox["32", "5"], ",", 
        FractionBox["98", "15"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["34", "5"], ",", 
        FractionBox["106", "15"], ",", 
        FractionBox["36", "5"], ",", 
        FractionBox["116", "15"], ",", 
        FractionBox["118", "15"], ",", "8", ",", 
        FractionBox["122", "15"], ",", 
        FractionBox["42", "5"], ",", 
        FractionBox["128", "15"], ",", 
        FractionBox["46", "5"], ",", 
        FractionBox["28", "3"], ",", 
        FractionBox["142", "15"], ",", 
        FractionBox["148", "15"], ",", 
        FractionBox["158", "15"], ",", 
        FractionBox["32", "3"], ",", 
        FractionBox["54", "5"], ",", 
        FractionBox["56", "5"], ",", "12", ",", 
        FractionBox["182", "15"], ",", 
        FractionBox["40", "3"], ",", 
        FractionBox["202", "15"], ",", 
        FractionBox["74", "5"], ",", 
        FractionBox["242", "15"]}], "}"}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "1", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "3"]}]}], "4", "0", "36", "36", "4", "0", "0", "0", 
      
      RowBox[{"{", 
       RowBox[{
        FractionBox["10", "9"], ",", 
        FractionBox["11", "9"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["14", "9"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["16", "9"], ",", 
        FractionBox["19", "9"], ",", 
        FractionBox["20", "9"], ",", 
        FractionBox["22", "9"], ",", 
        FractionBox["23", "9"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["26", "9"], ",", "3", ",", 
        FractionBox["28", "9"], ",", 
        FractionBox["31", "9"], ",", 
        FractionBox["32", "9"], ",", 
        FractionBox["35", "9"], ",", "4", ",", 
        FractionBox["38", "9"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["40", "9"], ",", 
        FractionBox["44", "9"], ",", 
        FractionBox["47", "9"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["50", "9"], ",", 
        FractionBox["17", "3"], ",", 
        FractionBox["52", "9"], ",", 
        FractionBox["56", "9"], ",", 
        FractionBox["20", "3"], ",", "7", ",", 
        FractionBox["64", "9"], ",", "8", ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["76", "9"], ",", 
        FractionBox["88", "9"], ",", 
        FractionBox["100", "9"]}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "1", "7"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "3"], " ", 
        SubscriptBox["x", "1"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "3", "30", "27", "7", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"], ",", "2", ",", "2", ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["11", "3"], ",", "4", ",", "4", ",", "4", ",", 
        FractionBox["14", "3"], ",", "5", ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["16", "3"], ",", "6", ",", 
        FractionBox["19", "3"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["20", "3"], ",", "8", ",", 
        FractionBox["28", "3"]}], "}"}]},
     {
      RowBox[{
       SubsuperscriptBox["x", "1", "10"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "1"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}]}], "4", "1", "56", "55", "5", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["22", "21"], ",", 
        FractionBox["8", "7"], ",", 
        FractionBox["26", "21"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["10", "7"], ",", 
        FractionBox["31", "21"], ",", 
        FractionBox["32", "21"], ",", 
        FractionBox["34", "21"], ",", 
        FractionBox["12", "7"], ",", 
        FractionBox["38", "21"], ",", 
        FractionBox["40", "21"], ",", 
        FractionBox["44", "21"], ",", 
        FractionBox["46", "21"], ",", 
        FractionBox["16", "7"], ",", 
        FractionBox["50", "21"], ",", 
        FractionBox["17", "7"], ",", 
        FractionBox["52", "21"], ",", 
        FractionBox["18", "7"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["58", "21"], ",", 
        FractionBox["20", "7"], ",", 
        FractionBox["22", "7"], ",", 
        FractionBox["68", "21"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["71", "21"], ",", 
        FractionBox["24", "7"], ",", 
        FractionBox["74", "21"], ",", 
        FractionBox["76", "21"], ",", 
        FractionBox["26", "7"], ",", 
        FractionBox["80", "21"], ",", 
        FractionBox["88", "21"], ",", 
        FractionBox["30", "7"], ",", 
        FractionBox["13", "3"], ",", 
        FractionBox["92", "21"], ",", 
        FractionBox["94", "21"], ",", 
        FractionBox["32", "7"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["100", "21"], ",", 
        FractionBox["110", "21"], ",", 
        FractionBox["37", "7"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["38", "7"], ",", 
        FractionBox["116", "21"], ",", 
        FractionBox["118", "21"], ",", 
        FractionBox["40", "7"], ",", 
        FractionBox["134", "21"], ",", 
        FractionBox["136", "21"], ",", 
        FractionBox["46", "7"], ",", 
        FractionBox["20", "3"], ",", 
        FractionBox["52", "7"], ",", 
        FractionBox["158", "21"], ",", 
        FractionBox["160", "21"], ",", 
        FractionBox["178", "21"], ",", 
        FractionBox["60", "7"], ",", 
        FractionBox["200", "21"]}], "}"}]},
     {
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "3", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}]}], "4", "2", "31", "29", "6", "0", 
      "0", "0", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["7", "6"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["5", "3"], ",", 
        FractionBox["11", "6"], ",", 
        FractionBox["13", "6"], ",", 
        FractionBox["7", "3"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["8", "3"], ",", 
        FractionBox["17", "6"], ",", "3", ",", 
        FractionBox["19", "6"], ",", 
        FractionBox["10", "3"], ",", 
        FractionBox["11", "3"], ",", 
        FractionBox["23", "6"], ",", "4", ",", 
        FractionBox["25", "6"], ",", 
        FractionBox["9", "2"], ",", 
        FractionBox["14", "3"], ",", 
        FractionBox["31", "6"], ",", 
        FractionBox["16", "3"], ",", 
        FractionBox["11", "2"], ",", 
        FractionBox["17", "3"], ",", "6", ",", 
        FractionBox["41", "6"], ",", "7", ",", 
        FractionBox["15", "2"], ",", 
        FractionBox["25", "3"], ",", 
        FractionBox["59", "6"]}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.846858759776043*^9, {3.846858845718809*^9, 3.846858882816136*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"48618b7c-7782-4f6b-925e-07e365dc6ccd"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples: SmoothOperator", "Section",
 CellChangeTimes->{{3.845353628087701*^9, 
  3.845353632307598*^9}},ExpressionUUID->"5fd419c2-f1bb-41cf-948b-\
1bc37e04cc09"],

Cell[CellGroupData[{

Cell["SmoothOperator applied to completely resolvable models: ", "Subsection",
 CellChangeTimes->{{3.841249369046822*^9, 3.841249378303742*^9}, {
  3.844353157843444*^9, 3.844353159249642*^9}, {3.844353216179408*^9, 
  3.84435322596085*^9}, {3.8453536457511787`*^9, 
  3.845353665914794*^9}},ExpressionUUID->"d9ada77c-212f-4537-a8b8-\
0b3a1250cbd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmoothOperator", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "^", "5"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "2"], "^", "2"}], " ", 
     SubscriptBox["x", "1"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], "^", "5"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "4"], "^", "2"}], " ", 
     SubscriptBox["x", "3"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[130]:=",ExpressionUUID->"91f73a83-e349-41d2-9fb6-712da985787c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            SubscriptBox["x", "1"], 
            SubscriptBox["x", "2"], 
            SubscriptBox["x", "3"], 
            SubscriptBox["x", "4"]},
           {"1", "1", "1", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"\[Delta]", "(", "1", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            SubscriptBox["x", "2"], 
            SubscriptBox["x", "4"], 
            RowBox[{"\[Delta]", "(", "1", ")"}]},
           {"1", "1", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"\[Delta]", "(", "2", ")"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Delta]", "(", "1", ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["x", "1", "5"], "+", 
        SubsuperscriptBox["x", "3", "5"]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["x", "1"], " ", 
      SubsuperscriptBox["x", "2", "2"]}], "+", 
     RowBox[{
      SubscriptBox["x", "3"], " ", 
      SubsuperscriptBox["x", "4", "2"]}]}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox["x", "1"], 
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "1", ")"}]},
       {
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "4"], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        SubscriptBox["x", "2"], 
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        SubscriptBox["x", "4"], 
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        SubscriptBox["x", "1"], 
        SubscriptBox["x", "3"], 
        SubscriptBox["x", "4"], 
        RowBox[{"\[Delta]", "(", "1", ")"}]},
       {
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "4"], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        SubscriptBox["x", "2"], 
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        SubscriptBox["x", "4"], 
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.84535368820462*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"e53fabc7-59e9-409e-b52c-ee87436a28b2"]
}, Open  ]],

Cell["\<\
The first output is the resolution sequence. The second is the resolved \
hypersurface. The third provides the independent coordinates in all the open \
patches. \
\>", "Text",
 CellChangeTimes->{{3.8453537090162163`*^9, 
  3.8453537441067142`*^9}},ExpressionUUID->"58398aae-ac38-41d6-8889-\
aceb592314dc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"AD", "[", 
    RowBox[{
     SubscriptBox["E", "7"], ",", " ", 
     SubscriptBox["E", "7"]}]}], TraditionalForm]],ExpressionUUID->
  "623c9811-5aaa-46e1-909a-cf063b4b78a0"],
 "]"
}], "Subsection",
 CellChangeTimes->{{3.845354106167302*^9, 
  3.845354145774962*^9}},ExpressionUUID->"8107119f-40d7-4a41-865b-\
50d9bb83f2ad"],

Cell["\<\
As an example of a completely smoothable model, which is discussed in the \
paper as well consider the geometry {4, 1}{3, 3, 3, 3}. First we determine \
the Basic Data:\
\>", "Text",
 CellChangeTimes->{{3.845354157823451*^9, 
  3.845354214130795*^9}},ExpressionUUID->"e4a2094f-b4d6-47a2-9e20-\
70945178733c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicIHSdataFromABCD", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.845354203805784*^9, 3.845354205435667*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"60083a50-2766-4f65-bce3-ab838673892f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"F\"\>", "\[Rule]", 
     RowBox[{
      SubsuperscriptBox["x", "1", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "2", "3"], " ", 
       SubscriptBox["x", "1"]}], "+", 
      SubsuperscriptBox["x", "3", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubsuperscriptBox["x", "4", "3"]}]}]}], ",", 
    RowBox[{"\<\"qs\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["2", "9"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "9"]}], "}"}]}], ",", 
    RowBox[{"\<\"r\"\>", "\[Rule]", "5"}], ",", 
    RowBox[{"\<\"f\"\>", "\[Rule]", "7"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(H\\)]\\)\"\>", "\[Rule]", 
     "28"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(r\\), \\(^\\)]\\)\"\>", "\[Rule]", 
     "21"}], ",", 
    RowBox[{"\<\"\\!\\(\\*OverscriptBox[SubscriptBox[\\(d\\), \\(H\\)], \
\\(^\\)]\\)\"\>", "\[Rule]", "12"}], ",", 
    RowBox[{"\<\"\[Mu]\"\>", "\[Rule]", "49"}], ",", 
    RowBox[{"\<\"modality\"\>", "\[Rule]", "21"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(h\\)]\\)\"\>", "\[Rule]", 
     "169"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(n\\), \\(v\\)]\\)\"\>", "\[Rule]", 
     "157"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(b\\), \\(3\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\[CapitalDelta]A\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"gC\"\>", "\[Rule]", 
     RowBox[{"{", "}"}]}], ",", 
    RowBox[{"\<\"specL\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "9"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["4", "9"], ",", 
       FractionBox["4", "9"], ",", 
       FractionBox["5", "9"], ",", 
       FractionBox["5", "9"], ",", 
       FractionBox["5", "9"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["7", "9"], ",", 
       FractionBox["7", "9"], ",", 
       FractionBox["7", "9"], ",", 
       FractionBox["7", "9"], ",", 
       FractionBox["7", "9"], ",", 
       FractionBox["8", "9"], ",", 
       FractionBox["8", "9"], ",", 
       FractionBox["8", "9"], ",", 
       FractionBox["8", "9"], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", 
       FractionBox["10", "9"], ",", 
       FractionBox["10", "9"], ",", 
       FractionBox["10", "9"], ",", 
       FractionBox["10", "9"], ",", 
       FractionBox["11", "9"], ",", 
       FractionBox["11", "9"], ",", 
       FractionBox["11", "9"], ",", 
       FractionBox["11", "9"], ",", 
       FractionBox["11", "9"], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["13", "9"], ",", 
       FractionBox["13", "9"], ",", 
       FractionBox["13", "9"], ",", 
       FractionBox["14", "9"], ",", 
       FractionBox["14", "9"], ",", 
       FractionBox["5", "3"], ",", 
       FractionBox["5", "3"], ",", 
       FractionBox["17", "9"]}], "}"}]}], ",", 
    RowBox[{"\<\"CB spectrum\"\>", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "3", ",", 
       "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", ",", "5", ",", 
       "5", ",", "5", ",", "6", ",", "6", ",", "7", ",", "7", ",", "9"}], 
      "}"}]}], ",", 
    RowBox[{"\<\"a\"\>", "\[Rule]", 
     FractionBox["159", "4"]}], ",", 
    RowBox[{"\<\"c\"\>", "\[Rule]", 
     FractionBox["161", "4"]}], ",", 
    RowBox[{"\<\"marginal Defs\"\>", "\[Rule]", "4"}], ",", 
    RowBox[{"\<\"Tor \\!\\(\\*SubscriptBox[\\(H\\), \\(2\\)]\\)\"\>", 
     "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.845354207074977*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"e4d1fa4b-1712-434d-be4f-6a216837850b"]
}, Open  ]],

Cell["The resolution of this r= 5 model is:", "Text",
 CellChangeTimes->{{3.845354216802411*^9, 
  3.845354227649062*^9}},ExpressionUUID->"c61a3fc3-b638-47b6-8a0d-\
1caeddb66749"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmoothOperator", "[", 
  RowBox[{
   RowBox[{"\"\<F\>\"", "/.", 
    RowBox[{"BasicIHSdataFromABCD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.845354229218313*^9, 3.845354273133872*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"bafa3694-b46b-49ec-b037-c68a323c04b2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            SubscriptBox["x", "1"], 
            SubscriptBox["x", "2"], 
            SubscriptBox["x", "3"], 
            SubscriptBox["x", "4"]},
           {"1", "1", "1", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"\[Delta]", "(", "1", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            SubscriptBox["x", "1"], 
            SubscriptBox["x", "3"], 
            RowBox[{"\[Delta]", "(", "1", ")"}]},
           {"1", "1", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{"\[Delta]", "(", "1", ")"}], 
            RowBox[{"\[Delta]", "(", "2", ")"}]},
           {"1", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}], 
        RowBox[{"\[Delta]", "(", "3", ")"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "(", "1", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], " ", 
         SubsuperscriptBox["x", "2", "3"]}], "+", 
        RowBox[{
         SubscriptBox["x", "3"], " ", 
         SubsuperscriptBox["x", "4", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "(", "2", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["x", "1", "3"], "+", 
        SubsuperscriptBox["x", "3", "3"]}], ")"}]}]}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox["x", "1"], 
        SubscriptBox["x", "3"], 
        SubscriptBox["x", "2"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "2", ")"}], 
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "2", ")"}], 
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        SubscriptBox["x", "1"], 
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "4"], 
        RowBox[{"\[Delta]", "(", "1", ")"}]},
       {
        SubscriptBox["x", "1"], 
        SubscriptBox["x", "3"], 
        SubscriptBox["x", "4"], 
        RowBox[{"\[Delta]", "(", "2", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "4"], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "2", ")"}], 
        SubscriptBox["x", "4"], 
        SubscriptBox["x", "1"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "1", ")"}], 
        SubscriptBox["x", "4"], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        RowBox[{"\[Delta]", "(", "2", ")"}], 
        SubscriptBox["x", "4"], 
        SubscriptBox["x", "3"], 
        RowBox[{"\[Delta]", "(", "3", ")"}]},
       {
        SubscriptBox["x", "2"], 
        SubscriptBox["x", "3"], 
        SubscriptBox["x", "4"], 
        RowBox[{"\[Delta]", "(", "1", ")"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.845354274368642*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"8b2db591-2338-406b-b615-3bf9ba3e33d1"]
}, Open  ]],

Cell["\<\
The exceptional divisor \[Delta][2] has three components, \[Delta][1] and \
\[Delta][3] are irreducible.\
\>", "Text",
 CellChangeTimes->{{3.845354299948516*^9, 3.845354318529765*^9}, {
  3.8453571854039173`*^9, 
  3.845357193263289*^9}},ExpressionUUID->"0f5b617b-64c6-4699-a99d-\
52cc2cb4ca66"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1319, 825},
WindowMargins->{{Automatic, 8}, {Automatic, 24}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"309b89c0-0c90-4089-b7a0-82fdaf245dac"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 344, 5, 98, "Title",ExpressionUUID->"b26e6ea0-ad05-4daa-b84e-41480c8b48ea"],
Cell[927, 29, 964, 20, 213, "Subtitle",ExpressionUUID->"15884f27-90d3-412e-a392-535ecf611e94"],
Cell[1894, 51, 529, 8, 31, "Subsubtitle",ExpressionUUID->"a8ce39f0-8138-4cb8-af01-915022aaeed6"],
Cell[2426, 61, 1102, 25, 311, "Text",ExpressionUUID->"16c4ccf3-4cac-436f-8f44-85984829eb2f"],
Cell[CellGroupData[{
Cell[3553, 90, 418, 6, 67, "Section",ExpressionUUID->"2759cbfb-60f0-49e1-853d-7603b01ad29f"],
Cell[CellGroupData[{
Cell[3996, 100, 237, 4, 54, "Subsection",ExpressionUUID->"80f46e54-bf3d-439e-91ca-a8534332439b"],
Cell[CellGroupData[{
Cell[4258, 108, 194, 3, 45, "Subsubsection",ExpressionUUID->"ddec7e0f-89cd-4892-9b15-ebed77f89f0e"],
Cell[4455, 113, 4899, 127, 535, "Input",ExpressionUUID->"41e59a1c-42f5-4977-a939-538e9791235a"]
}, Closed]],
Cell[CellGroupData[{
Cell[9391, 245, 245, 4, 37, "Subsubsection",ExpressionUUID->"8a5ab735-0167-42d7-8017-677acb6fe8cf"],
Cell[9639, 251, 1940, 48, 94, "Input",ExpressionUUID->"4200dedf-8a92-4cf4-bf0c-e7f374a58ed5"],
Cell[11582, 301, 3032, 78, 262, "Input",ExpressionUUID->"1400e3c1-6e44-4f7d-ae61-452d2f228150"]
}, Closed]],
Cell[CellGroupData[{
Cell[14651, 384, 266, 4, 37, "Subsubsection",ExpressionUUID->"d40b3065-b677-43a3-9376-db815ec2ce2e"],
Cell[14920, 390, 2921, 81, 325, "Input",ExpressionUUID->"a7118ae1-bff8-4572-9de8-176e804a41be"],
Cell[17844, 473, 757, 20, 94, "Input",ExpressionUUID->"e10390d6-e35c-4b28-968c-8d1135344c8a"],
Cell[18604, 495, 4250, 94, 220, "Input",ExpressionUUID->"fbc0a207-3c72-45da-8ae0-d2722523c921"],
Cell[22857, 591, 2396, 65, 262, "Input",ExpressionUUID->"c5c0d2b2-3d96-4a57-afa4-3a6cf689c89e"],
Cell[25256, 658, 881, 23, 30, "Input",ExpressionUUID->"15d2c57d-d5e6-46a8-ac65-8a7bf8360277"],
Cell[26140, 683, 155, 3, 35, "Text",ExpressionUUID->"2dfe0625-1305-4777-b2de-fec256314d35"],
Cell[26298, 688, 2828, 65, 199, "Input",ExpressionUUID->"86677bd4-aa1c-454c-b2d3-f0cb28bdc93b"],
Cell[29129, 755, 328, 5, 35, "Text",ExpressionUUID->"1e7ba3d2-594a-467d-9ebb-479f52503d60"],
Cell[29460, 762, 12463, 313, 766, "Input",ExpressionUUID->"cdaf5fd2-39c0-43e1-8eb8-ada6cd488be3"],
Cell[41926, 1077, 3574, 82, 220, "Input",ExpressionUUID->"10ec0e1c-237b-4ffd-b7c8-5bca00e8bd20"],
Cell[45503, 1161, 5226, 127, 355, "Input",ExpressionUUID->"212ca4df-58fa-4ba4-8628-f4f0398be234"]
}, Closed]],
Cell[CellGroupData[{
Cell[50766, 1293, 258, 5, 37, "Subsubsection",ExpressionUUID->"67db065d-76d2-4bb8-a3ab-5673c647d91d"],
Cell[51027, 1300, 3139, 85, 241, "Input",ExpressionUUID->"97aaee23-2715-4f46-ba2b-a725466d0553"],
Cell[54169, 1387, 3177, 83, 283, "Input",ExpressionUUID->"49f406d5-4f1a-4827-a148-7eb691e3d3db"],
Cell[57349, 1472, 2432, 55, 157, "Input",ExpressionUUID->"9cd7b05b-59eb-4ab2-b943-c57eb8debb97"],
Cell[59784, 1529, 2694, 68, 241, "Input",ExpressionUUID->"7ba49a23-cd5b-40cd-9c79-4ae77ed6edab"]
}, Closed]],
Cell[CellGroupData[{
Cell[62515, 1602, 170, 3, 37, "Subsubsection",ExpressionUUID->"cc44afe9-8345-4d04-8a06-0caf24df0e8f"],
Cell[62688, 1607, 4457, 116, 451, "Input",ExpressionUUID->"7bb18c00-df2c-491c-9031-f8a290284e43"],
Cell[67148, 1725, 9493, 210, 854, "Input",ExpressionUUID->"ba74c5cd-17af-4fad-bb38-3fdfda953a0d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[76690, 1941, 328, 5, 38, "Subsection",ExpressionUUID->"c998a874-5fe0-4a95-849e-929186df5ec9"],
Cell[CellGroupData[{
Cell[77043, 1950, 183, 3, 45, "Subsubsection",ExpressionUUID->"38509c23-2e4f-42bd-8b89-e6c8b7dfab42"],
Cell[77229, 1955, 8200, 204, 535, "Input",ExpressionUUID->"07f23537-2d82-4b1b-9d95-058bb25542c4"]
}, Closed]],
Cell[CellGroupData[{
Cell[85466, 2164, 231, 4, 37, "Subsubsection",ExpressionUUID->"a365f74c-4e8d-40ad-9dc5-88ad4bf25c82"],
Cell[85700, 2170, 18556, 534, 661, "Input",ExpressionUUID->"70b840a2-c1ee-4d77-a2c6-19b2ef19ff3e"]
}, Closed]],
Cell[CellGroupData[{
Cell[104293, 2709, 267, 5, 37, "Subsubsection",ExpressionUUID->"d7d08940-546c-47af-8fe2-0f84d4f1a9ee"],
Cell[104563, 2716, 904, 22, 52, "Input",ExpressionUUID->"5b0b01bf-e8ab-434d-b57d-8640e18b0d19"],
Cell[105470, 2740, 173, 3, 35, "Text",ExpressionUUID->"d5ecefa0-e749-4cab-a9bc-57eee9976feb"],
Cell[105646, 2745, 2821, 69, 220, "Input",ExpressionUUID->"bfc6ad6e-25ff-448c-8939-493628e7b934"],
Cell[108470, 2816, 198, 3, 35, "Text",ExpressionUUID->"42adf31d-4197-40c6-bd09-cf6c40799a13"],
Cell[108671, 2821, 2613, 68, 199, "Input",ExpressionUUID->"62ea0949-9e39-49ec-8c21-8edea3529063"],
Cell[CellGroupData[{
Cell[111309, 2893, 14284, 305, 1081, "Input",ExpressionUUID->"228f5a3b-de6a-47c5-855b-9a18862c3d00"],
Cell[125596, 3200, 1225, 22, 70, "Output",ExpressionUUID->"3863c837-f12b-41a0-9dde-de9ad82fa12d"]
}, Open  ]],
Cell[126836, 3225, 649, 15, 52, "Input",ExpressionUUID->"970c56c6-e7ae-48e3-a648-04bf5724ca83"],
Cell[127488, 3242, 658, 15, 30, "Input",ExpressionUUID->"4223a890-64aa-49eb-988b-b91e2bb8a0e8"]
}, Closed]],
Cell[CellGroupData[{
Cell[128183, 3262, 231, 4, 37, "Subsubsection",ExpressionUUID->"d6bee820-e753-4bb5-bf11-78ad51f0eb58"],
Cell[CellGroupData[{
Cell[128439, 3270, 5032, 98, 199, "Input",ExpressionUUID->"bebffcee-9223-4ae9-9bad-975284f08291"],
Cell[133474, 3370, 818, 12, 70, "Output",ExpressionUUID->"48774c47-100f-400b-a8c2-5db736c6f3e6"],
Cell[134295, 3384, 817, 12, 70, "Output",ExpressionUUID->"b6d92eed-84ba-45c3-8fc3-c6874db19eeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135149, 3401, 1928, 47, 178, "Input",ExpressionUUID->"e557b457-26d7-42f0-b310-a31c8d1a4c74"],
Cell[137080, 3450, 1271, 26, 70, "Output",ExpressionUUID->"be8b5853-28c6-4a49-a3be-d2c724f84888"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138388, 3481, 553, 14, 30, "Input",ExpressionUUID->"2f4238f3-af44-4c56-a7c9-f18b2f232412"],
Cell[138944, 3497, 728, 19, 70, "Output",ExpressionUUID->"50c5f55e-643e-411a-837e-91e29c415a83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139709, 3521, 552, 14, 30, "Input",ExpressionUUID->"6a2e21c9-d8d9-4b07-b34b-64eb7cc40806"],
Cell[140264, 3537, 785, 21, 70, "Output",ExpressionUUID->"cbea1de4-f3d9-40f2-846d-39bb66f01bb2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[141098, 3564, 344, 5, 37, "Subsubsection",ExpressionUUID->"ee7d0c77-2f20-4029-bffa-fedd4f7b1715"],
Cell[141445, 3571, 227, 5, 30, "Input",ExpressionUUID->"dd764043-79da-46b5-8ce2-60e4b3562a3c"],
Cell[CellGroupData[{
Cell[141697, 3580, 2656, 67, 241, "Input",ExpressionUUID->"25b6e8ac-47ba-4360-8158-c484dbc84acd"],
Cell[144356, 3649, 623, 12, 70, "Output",ExpressionUUID->"02622dfd-8c0f-4d35-91f4-88f818cd5199"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[145028, 3667, 227, 4, 37, "Subsubsection",ExpressionUUID->"1505a05a-f436-4e58-b30e-7e1315666ead"],
Cell[145258, 3673, 7824, 194, 748, "Input",ExpressionUUID->"a6514be4-c6c1-48e2-a886-41aca1fb57be"],
Cell[153085, 3869, 3866, 77, 220, "Input",ExpressionUUID->"9de2a0cd-b091-4126-b5a1-0c5d0323e896"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[157000, 3952, 160, 3, 38, "Subsection",ExpressionUUID->"7f51796d-3ea1-4ce0-aa27-24002fc93dba"],
Cell[157163, 3957, 61621, 1416, 2761, "Input",ExpressionUUID->"c35e31e6-438d-48dc-acba-78d3da98fe01"],
Cell[218787, 5375, 170, 3, 48, "Input",ExpressionUUID->"8a21367c-c74a-4911-ae1b-2483a4e5300f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219006, 5384, 220, 4, 67, "Section",ExpressionUUID->"189b6d85-3e40-480a-a4c9-fb3bfab36e6f"],
Cell[CellGroupData[{
Cell[219251, 5392, 289, 4, 54, "Subsection",ExpressionUUID->"d3a5def8-fe51-4c3d-b14f-2f77a3ab9159"],
Cell[219543, 5398, 183, 3, 35, "Text",ExpressionUUID->"29180311-f551-411e-8df5-4da2ad2bde4b"],
Cell[CellGroupData[{
Cell[219751, 5405, 449, 12, 30, "Input",ExpressionUUID->"dc6e1e17-4835-45f7-8899-50fc97a5ff2b"],
Cell[220203, 5419, 2128, 51, 88, "Output",ExpressionUUID->"4736766f-520b-4870-bcc8-b3b008437caa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222368, 5475, 297, 8, 30, "Input",ExpressionUUID->"14b7e07f-1f0a-43d2-bdb0-2da80d43f74d"],
Cell[222668, 5485, 2156, 50, 88, "Output",ExpressionUUID->"8fe59d70-3cbd-45d8-bd34-b450a127b4b0"]
}, Open  ]],
Cell[224839, 5538, 312, 7, 35, "Text",ExpressionUUID->"7b5e6318-85ac-4f4b-a6f4-619c82d30986"],
Cell[CellGroupData[{
Cell[225176, 5549, 876, 20, 30, "Input",ExpressionUUID->"9d927228-8709-4a06-be23-a2cc32135106"],
Cell[226055, 5571, 9437, 229, 256, "Output",ExpressionUUID->"b56d8429-77aa-4935-aa5f-b9ebef4dfb8c"]
}, Open  ]],
Cell[235507, 5803, 227, 4, 35, "Text",ExpressionUUID->"c65d4726-5cef-4c09-970c-df74f017a535"],
Cell[CellGroupData[{
Cell[235759, 5811, 301, 6, 30, "Input",ExpressionUUID->"b57db193-46da-4ac1-bfd2-86a253b97aa2"],
Cell[236063, 5819, 347, 7, 36, "Output",ExpressionUUID->"0acbcb07-436c-4a06-8384-17df08b44ef3"]
}, Open  ]],
Cell[236425, 5829, 223, 4, 35, "Text",ExpressionUUID->"c0af3535-2724-402f-a256-a7942413e1b4"],
Cell[CellGroupData[{
Cell[236673, 5837, 273, 6, 30, "Input",ExpressionUUID->"19aac0b2-6610-4728-8747-06119a6f422f"],
Cell[236949, 5845, 275, 5, 30, "Output",ExpressionUUID->"b9ebd23a-4185-440c-b19b-521c669451b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[237273, 5856, 227, 4, 38, "Subsection",ExpressionUUID->"36009025-1e26-4688-a305-9fac2d03d550"],
Cell[237503, 5862, 196, 3, 35, "Text",ExpressionUUID->"0c5a8fea-e7ef-4519-a2b3-d83e34416c47"],
Cell[CellGroupData[{
Cell[237724, 5869, 589, 17, 52, "Input",ExpressionUUID->"4b4c9ffd-17c6-44b9-b3d7-c9bbbd109169"],
Cell[238316, 5888, 344, 8, 36, "Output",ExpressionUUID->"99d40eb7-e08a-4471-bbcf-4c5edf99db50"],
Cell[238663, 5898, 392, 10, 36, "Output",ExpressionUUID->"b3ab960f-b087-4204-b200-cc60826c06df"]
}, Open  ]],
Cell[239070, 5911, 419, 9, 58, "Text",ExpressionUUID->"c8444d7c-d82e-40c8-ae27-cc84089f614b"],
Cell[CellGroupData[{
Cell[239514, 5924, 339, 9, 30, "Input",ExpressionUUID->"5ecb0146-2dc3-497a-8adc-f9d3c80bdbae"],
Cell[239856, 5935, 3064, 75, 88, "Output",ExpressionUUID->"be60792d-3b46-4ac7-bb82-f19c71657015"]
}, Open  ]],
Cell[242935, 6013, 397, 9, 58, "Text",ExpressionUUID->"477fe04f-f90c-4078-b2b3-8f22cd06e62e"],
Cell[CellGroupData[{
Cell[243357, 6026, 339, 9, 30, "Input",ExpressionUUID->"d31a9b1d-38f1-4fdf-be6e-d0d61fe22902"],
Cell[243699, 6037, 3122, 77, 88, "Output",ExpressionUUID->"fe4abe6e-ba1d-4895-a754-1d8a125bcddb"]
}, Open  ]],
Cell[246836, 6117, 372, 9, 58, "Text",ExpressionUUID->"6f7d3d27-b8fd-484b-9465-88589f4276c7"],
Cell[CellGroupData[{
Cell[247233, 6130, 339, 9, 30, "Input",ExpressionUUID->"325318ac-c6f9-4a9f-97d9-f6770f245b6d"],
Cell[247575, 6141, 3277, 82, 88, "Output",ExpressionUUID->"0ade1c58-1780-435a-912d-0d4d00bfaef2"]
}, Open  ]],
Cell[250867, 6226, 263, 6, 35, "Text",ExpressionUUID->"691a1ce8-a799-4e1e-b41d-089151d97508"]
}, Closed]],
Cell[CellGroupData[{
Cell[251167, 6237, 212, 4, 38, "Subsection",ExpressionUUID->"06b1ad13-c301-4ce9-adc0-a8f53213b23a"],
Cell[CellGroupData[{
Cell[251404, 6245, 365, 9, 30, "Input",ExpressionUUID->"689bb39c-c7a9-4b7b-be24-3698033ac728"],
Cell[251772, 6256, 7537, 194, 376, "Output",ExpressionUUID->"8a5ceb9f-2cb7-4ed0-a23a-3a42c3a90e9e"]
}, Open  ]],
Cell[259324, 6453, 267, 6, 35, "Text",ExpressionUUID->"1dd4d6cf-0821-4fc4-8a2f-e6f8ea943ed5"],
Cell[CellGroupData[{
Cell[259616, 6463, 567, 12, 30, "Input",ExpressionUUID->"020d1d99-9e2c-46e7-bdbf-3bbabe681886"],
Cell[260186, 6477, 72734, 1775, 4556, "Output",ExpressionUUID->"eb0b4a9a-bfcf-4dcf-841d-6b1a2c6f4838"]
}, Open  ]],
Cell[332935, 8255, 269, 6, 35, "Text",ExpressionUUID->"a3781941-4875-4792-95ad-49248d1d55ce"],
Cell[CellGroupData[{
Cell[333229, 8265, 364, 9, 30, "Input",ExpressionUUID->"d205c2da-9594-4c35-ae3d-7932d19d2b76"],
Cell[333596, 8276, 356, 7, 20, "Print",ExpressionUUID->"d753e287-1070-4033-bb46-b8c66ad86ceb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[334001, 8289, 216, 4, 38, "Subsection",ExpressionUUID->"62b94bfc-680e-4d23-af28-f7cc34748d1a"],
Cell[334220, 8295, 322, 7, 35, "Text",ExpressionUUID->"b84fb912-a69f-4388-bd1c-11de7ae1a554"],
Cell[334545, 8304, 1407, 29, 30, "Input",ExpressionUUID->"0d08afb1-d2e2-4bc9-bba0-3f349cde92c9"],
Cell[CellGroupData[{
Cell[335977, 8337, 944, 25, 30, "Input",ExpressionUUID->"615813a2-6430-4e92-8c57-94821902606d"],
Cell[336924, 8364, 5022, 155, 431, "Output",ExpressionUUID->"ddd86780-2cf6-4c93-9733-10d66ea4583d"]
}, Open  ]],
Cell[341961, 8522, 239, 4, 35, "Text",ExpressionUUID->"3200fbd5-83f7-4cfa-bb76-7943fb48fa01"],
Cell[CellGroupData[{
Cell[342225, 8530, 1412, 38, 73, "Input",ExpressionUUID->"89f51dc2-6e9d-43ea-ab3c-9e356beee0a3"],
Cell[343640, 8570, 9235, 269, 461, "Output",ExpressionUUID->"7face9a7-c40c-45bc-9fe1-8177f1aaab86"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[352924, 8845, 176, 3, 38, "Subsection",ExpressionUUID->"6bf8190c-c1d5-4d79-8f04-9417b5917229"],
Cell[353103, 8850, 246, 6, 35, "Text",ExpressionUUID->"466a3324-a7b2-4aa7-98c2-5c0214a31c03"],
Cell[353352, 8858, 7634, 216, 102, "Input",ExpressionUUID->"c14e7f4f-a918-4fbf-be4a-512f60c8a977"],
Cell[CellGroupData[{
Cell[361011, 9078, 1402, 32, 67, "Input",ExpressionUUID->"a65434f4-12e7-40eb-a47b-7399f6719343"],
Cell[362416, 9112, 40719, 1001, 586, "Output",ExpressionUUID->"48618b7c-7782-4f6b-925e-07e365dc6ccd"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[403196, 10120, 169, 3, 67, "Section",ExpressionUUID->"5fd419c2-f1bb-41cf-948b-1bc37e04cc09"],
Cell[CellGroupData[{
Cell[403390, 10127, 349, 5, 54, "Subsection",ExpressionUUID->"d9ada77c-212f-4537-a8b8-0b3a1250cbd9"],
Cell[CellGroupData[{
Cell[403764, 10136, 690, 23, 30, "Input",ExpressionUUID->"91f73a83-e349-41d2-9fb6-712da985787c"],
Cell[404457, 10161, 4053, 118, 150, "Output",ExpressionUUID->"e53fabc7-59e9-409e-b52c-ee87436a28b2"]
}, Open  ]],
Cell[408525, 10282, 316, 7, 35, "Text",ExpressionUUID->"58398aae-ac38-41d6-8889-aceb592314dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[408878, 10294, 377, 12, 38, "Subsection",ExpressionUUID->"8107119f-40d7-4a41-865b-50d9bb83f2ad"],
Cell[409258, 10308, 318, 7, 35, "Text",ExpressionUUID->"e4a2094f-b4d6-47a2-9e20-70945178733c"],
Cell[CellGroupData[{
Cell[409601, 10319, 363, 9, 30, "Input",ExpressionUUID->"60083a50-2766-4f65-bce3-ab838673892f"],
Cell[409967, 10330, 4066, 102, 128, "Output",ExpressionUUID->"e4d1fa4b-1712-434d-be4f-6a216837850b"]
}, Open  ]],
Cell[414048, 10435, 179, 3, 35, "Text",ExpressionUUID->"c61a3fc3-b638-47b6-8a0d-1caeddb66749"],
Cell[CellGroupData[{
Cell[414252, 10442, 655, 19, 30, "Input",ExpressionUUID->"bafa3694-b46b-49ec-b037-c68a323c04b2"],
Cell[414910, 10463, 5446, 158, 218, "Output",ExpressionUUID->"8b2db591-2338-406b-b615-3bf9ba3e33d1"]
}, Open  ]],
Cell[420371, 10624, 305, 7, 35, "Text",ExpressionUUID->"0f5b617b-64c6-4699-a99d-52cc2cb4ca66"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


